Acoustic Scene Classification with Spectrogram Processing Strategies

Recently, convolutional neural networks (CNN) have achieved the state-of-the-art performance in acoustic scene classification (ASC) task. The audio data is often transformed into two-dimensional spectrogram representations, which are then fed to the neural networks. In this paper, we study the problem of efficiently taking advantage of different spectrogram representations through discriminative processing strategies. There are two main contributions. The first contribution is exploring the impact of the combination of multiple spectrogram representations at different stages, which provides a meaningful reference for the effective spectrogram fusion. The second contribution is that the processing strategies in multiple frequency bands and multiple temporal frames are proposed to make fully use of a single spectrogram representation. The proposed spectrogram processing strategies can be easily transferred to any network structures. The experiments are carried out on the DCASE 2020 Task1 datasets, and the results show that our method could achieve the accuracy of 81.8% (official baseline: 54.1%) and 92.1% (official baseline: 87.3%) on the officially provided fold 1 evaluation dataset of Task1A and Task1B, respectively.

==> Untitled Diagram (2).drawio - diagrams.net_files/Dropbox-sdk.min.js <==
// From https://unpkg.com/dropbox@2.5.13/dist/Dropbox-sdk.min.js
!function(e,t){"object"==typeof exports&&"object"==typeof module?module.exports=t():"function"==typeof define&&define.amd?define([],t):"object"==typeof exports?exports.Dropbox=t():e.Dropbox=t()}(this,function(){return function(e){function t(n){if(r[n])return r[n].exports;var i=r[n]={exports:{},id:n,loaded:!1};return e[n].call(i.exports,i,i.exports,t),i.loaded=!0,i.exports}var r={};return t.m=e,t.c=r,t.p="",t(0)}([function(e,t,r){var n=r(14);e.exports=n},function(e,t,r){(function(t,n){/*!
	 * @overview es6-promise - a tiny implementation of Promises/A+.
	 * @copyright Copyright (c) 2014 Yehuda Katz, Tom Dale, Stefan Penner and contributors (Conversion to ES6 API by Jake Archibald)
	 * @license   Licensed under MIT license
	 *            See https://raw.githubusercontent.com/stefanpenner/es6-promise/master/LICENSE
	 * @version   4.1.1
	 */
!function(t,r){e.exports=r()}(this,function(){"use strict";function e(e){var t=typeof e;return null!==e&&("object"===t||"function"===t)}function i(e){return"function"==typeof e}function s(e){Q=e}function o(e){V=e}function u(){return function(){return t.nextTick(h)}}function a(){return"undefined"!=typeof W?function(){W(h)}:l()}function c(){var e=0,t=new Z(h),r=document.createTextNode("");return t.observe(r,{characterData:!0}),function(){r.data=e=++e%2}}function p(){var e=new MessageChannel;return e.port1.onmessage=h,function(){return e.port2.postMessage(0)}}function l(){var e=setTimeout;return function(){return e(h,1)}}function h(){for(var e=0;e<$;e+=2){var t=re[e],r=re[e+1];t(r),re[e]=void 0,re[e+1]=void 0}$=0}function f(){try{var e=r(20);return W=e.runOnLoop||e.runOnContext,a()}catch(e){return l()}}function d(e,t){var r=arguments,n=this,i=new this.constructor(m);void 0===i[ie]&&U(i);var s=n._state;return s?!function(){var e=r[s-1];V(function(){return S(s,i,e,n._result)})}():C(n,i,e,t),i}function _(e){var t=this;if(e&&"object"==typeof e&&e.constructor===t)return e;var r=new t(m);return x(r,e),r}function m(){}function y(){return new TypeError("You cannot resolve a promise with itself")}function v(){return new TypeError("A promises callback cannot return that same promise.")}function g(e){try{return e.then}catch(e){return ae.error=e,ae}}function b(e,t,r,n){try{e.call(t,r,n)}catch(e){return e}}function q(e,t,r){V(function(e){var n=!1,i=b(r,t,function(r){n||(n=!0,t!==r?x(e,r):A(e,r))},function(t){n||(n=!0,E(e,t))},"Settle: "+(e._label||" unknown promise"));!n&&i&&(n=!0,E(e,i))},e)}function w(e,t){t._state===oe?A(e,t._result):t._state===ue?E(e,t._result):C(t,void 0,function(t){return x(e,t)},function(t){return E(e,t)})}function T(e,t,r){t.constructor===e.constructor&&r===d&&t.constructor.resolve===_?w(e,t):r===ae?(E(e,ae.error),ae.error=null):void 0===r?A(e,t):i(r)?q(e,t,r):A(e,t)}function x(t,r){t===r?E(t,y()):e(r)?T(t,r,g(r)):A(t,r)}function k(e){e._onerror&&e._onerror(e._result),R(e)}function A(e,t){e._state===se&&(e._result=t,e._state=oe,0!==e._subscribers.length&&V(R,e))}function E(e,t){e._state===se&&(e._state=ue,e._result=t,V(k,e))}function C(e,t,r,n){var i=e._subscribers,s=i.length;e._onerror=null,i[s]=t,i[s+oe]=r,i[s+ue]=n,0===s&&e._state&&V(R,e)}function R(e){var t=e._subscribers,r=e._state;if(0!==t.length){for(var n=void 0,i=void 0,s=e._result,o=0;o<t.length;o+=3)n=t[o],i=t[o+r],n?S(r,n,i,s):i(s);e._subscribers.length=0}}function L(){this.error=null}function P(e,t){try{return e(t)}catch(e){return ce.error=e,ce}}function S(e,t,r,n){var s=i(r),o=void 0,u=void 0,a=void 0,c=void 0;if(s){if(o=P(r,n),o===ce?(c=!0,u=o.error,o.error=null):a=!0,t===o)return void E(t,v())}else o=n,a=!0;t._state!==se||(s&&a?x(t,o):c?E(t,u):e===oe?A(t,o):e===ue&&E(t,o))}function D(e,t){try{t(function(t){x(e,t)},function(t){E(e,t)})}catch(t){E(e,t)}}function O(){return pe++}function U(e){e[ie]=pe++,e._state=void 0,e._result=void 0,e._subscribers=[]}function F(e,t){this._instanceConstructor=e,this.promise=new e(m),this.promise[ie]||U(this.promise),J(t)?(this.length=t.length,this._remaining=t.length,this._result=new Array(this.length),0===this.length?A(this.promise,this._result):(this.length=this.length||0,this._enumerate(t),0===this._remaining&&A(this.promise,this._result))):E(this.promise,M())}function M(){return new Error("Array Methods must be provided an Array")}function j(e){return new F(this,e).promise}function G(e){var t=this;return new t(J(e)?function(r,n){for(var i=e.length,s=0;s<i;s++)t.resolve(e[s]).then(r,n)}:function(e,t){return t(new TypeError("You must pass an array to race."))})}function I(e){var t=this,r=new t(m);return E(r,e),r}function H(){throw new TypeError("You must pass a resolver function as the first argument to the promise constructor")}function B(){throw new TypeError("Failed to construct 'Promise': Please use the 'new' operator, this object constructor cannot be called as a function.")}function z(e){this[ie]=O(),this._result=this._state=void 0,this._subscribers=[],m!==e&&("function"!=typeof e&&H(),this instanceof z?D(this,e):B())}function N(){var e=void 0;if("undefined"!=typeof n)e=n;else if("undefined"!=typeof self)e=self;else try{e=Function("return this")()}catch(e){throw new Error("polyfill failed because global object is unavailable in this environment")}var t=e.Promise;if(t){var r=null;try{r=Object.prototype.toString.call(t.resolve())}catch(e){}if("[object Promise]"===r&&!t.cast)return}e.Promise=z}var X=void 0;X=Array.isArray?Array.isArray:function(e){return"[object Array]"===Object.prototype.toString.call(e)};var J=X,$=0,W=void 0,Q=void 0,V=function(e,t){re[$]=e,re[$+1]=t,$+=2,2===$&&(Q?Q(h):ne())},K="undefined"!=typeof window?window:void 0,Y=K||{},Z=Y.MutationObserver||Y.WebKitMutationObserver,ee="undefined"==typeof self&&"undefined"!=typeof t&&"[object process]"==={}.toString.call(t),te="undefined"!=typeof Uint8ClampedArray&&"undefined"!=typeof importScripts&&"undefined"!=typeof MessageChannel,re=new Array(1e3),ne=void 0;ne=ee?u():Z?c():te?p():void 0===K?f():l();var ie=Math.random().toString(36).substring(16),se=void 0,oe=1,ue=2,ae=new L,ce=new L,pe=0;return F.prototype._enumerate=function(e){for(var t=0;this._state===se&&t<e.length;t++)this._eachEntry(e[t],t)},F.prototype._eachEntry=function(e,t){var r=this._instanceConstructor,n=r.resolve;if(n===_){var i=g(e);if(i===d&&e._state!==se)this._settledAt(e._state,t,e._result);else if("function"!=typeof i)this._remaining--,this._result[t]=e;else if(r===z){var s=new r(m);T(s,e,i),this._willSettleAt(s,t)}else this._willSettleAt(new r(function(t){return t(e)}),t)}else this._willSettleAt(n(e),t)},F.prototype._settledAt=function(e,t,r){var n=this.promise;n._state===se&&(this._remaining--,e===ue?E(n,r):this._result[t]=r),0===this._remaining&&A(n,this._result)},F.prototype._willSettleAt=function(e,t){var r=this;C(e,void 0,function(e){return r._settledAt(oe,t,e)},function(e){return r._settledAt(ue,t,e)})},z.all=j,z.race=G,z.resolve=_,z.reject=I,z._setScheduler=s,z._setAsap=o,z._asap=V,z.prototype={constructor:z,then:d,catch:function(e){return this.then(null,e)}},z.polyfill=N,z.Promise=z,z})}).call(t,r(8),function(){return this}())},function(e,t,r){function n(){}function i(e){if(!_(e))return e;var t=[];for(var r in e)s(t,r,e[r]);return t.join("&")}function s(e,t,r){if(null!=r)if(Array.isArray(r))r.forEach(function(r){s(e,t,r)});else if(_(r))for(var n in r)s(e,t+"["+n+"]",r[n]);else e.push(encodeURIComponent(t)+"="+encodeURIComponent(r));else null===r&&e.push(encodeURIComponent(t))}function o(e){for(var t,r,n={},i=e.split("&"),s=0,o=i.length;s<o;++s)t=i[s],r=t.indexOf("="),r==-1?n[decodeURIComponent(t)]="":n[decodeURIComponent(t.slice(0,r))]=decodeURIComponent(t.slice(r+1));return n}function u(e){for(var t,r,n,i,s=e.split(/\r?\n/),o={},u=0,a=s.length;u<a;++u)r=s[u],t=r.indexOf(":"),t!==-1&&(n=r.slice(0,t).toLowerCase(),i=g(r.slice(t+1)),o[n]=i);return o}function a(e){return/[\/+]json($|[^-\w])/.test(e)}function c(e){this.req=e,this.xhr=this.req.xhr,this.text="HEAD"!=this.req.method&&(""===this.xhr.responseType||"text"===this.xhr.responseType)||"undefined"==typeof this.xhr.responseType?this.xhr.responseText:null,this.statusText=this.req.xhr.statusText;var t=this.xhr.status;1223===t&&(t=204),this._setStatusProperties(t),this.header=this.headers=u(this.xhr.getAllResponseHeaders()),this.header["content-type"]=this.xhr.getResponseHeader("content-type"),this._setHeaderProperties(this.header),null===this.text&&e._responseType?this.body=this.xhr.response:this.body="HEAD"!=this.req.method?this._parseBody(this.text?this.text:this.xhr.response):null}function p(e,t){var r=this;this._query=this._query||[],this.method=e,this.url=t,this.header={},this._header={},this.on("end",function(){var e=null,t=null;try{t=new c(r)}catch(t){return e=new Error("Parser is unable to parse the response"),e.parse=!0,e.original=t,r.xhr?(e.rawResponse="undefined"==typeof r.xhr.responseType?r.xhr.responseText:r.xhr.response,e.status=r.xhr.status?r.xhr.status:null,e.statusCode=e.status):(e.rawResponse=null,e.status=null),r.callback(e)}r.emit("response",t);var n;try{r._isResponseOK(t)||(n=new Error(t.statusText||"Unsuccessful HTTP response"))}catch(e){n=e}n?(n.original=e,n.response=t,n.status=t.status,r.callback(n,t)):r.callback(null,t)})}function l(e,t,r){var n=v("DELETE",e);return"function"==typeof t&&(r=t,t=null),t&&n.send(t),r&&n.end(r),n}var h;"undefined"!=typeof window?h=window:"undefined"!=typeof self?h=self:(console.warn("Using browser-only version of superagent in non-browser environment"),h=this);var f=r(7),d=r(10),_=r(4),m=r(11),y=r(9),v=t=e.exports=function(e,r){return"function"==typeof r?new t.Request("GET",e).end(r):1==arguments.length?new t.Request("GET",e):new t.Request(e,r)};t.Request=p,v.getXHR=function(){if(!(!h.XMLHttpRequest||h.location&&"file:"==h.location.protocol&&h.ActiveXObject))return new XMLHttpRequest;try{return new ActiveXObject("Microsoft.XMLHTTP")}catch(e){}try{return new ActiveXObject("Msxml2.XMLHTTP.6.0")}catch(e){}try{return new ActiveXObject("Msxml2.XMLHTTP.3.0")}catch(e){}try{return new ActiveXObject("Msxml2.XMLHTTP")}catch(e){}throw Error("Browser-only version of superagent could not find XHR")};var g="".trim?function(e){return e.trim()}:function(e){return e.replace(/(^\s*|\s*$)/g,"")};v.serializeObject=i,v.parseString=o,v.types={html:"text/html",json:"application/json",xml:"text/xml",urlencoded:"application/x-www-form-urlencoded",form:"application/x-www-form-urlencoded","form-data":"application/x-www-form-urlencoded"},v.serialize={"application/x-www-form-urlencoded":i,"application/json":JSON.stringify},v.parse={"application/x-www-form-urlencoded":o,"application/json":JSON.parse},m(c.prototype),c.prototype._parseBody=function(e){var t=v.parse[this.type];return this.req._parser?this.req._parser(this,e):(!t&&a(this.type)&&(t=v.parse["application/json"]),t&&e&&(e.length||e instanceof Object)?t(e):null)},c.prototype.toError=function(){var e=this.req,t=e.method,r=e.url,n="cannot "+t+" "+r+" ("+this.status+")",i=new Error(n);return i.status=this.status,i.method=t,i.url=r,i},v.Response=c,f(p.prototype),d(p.prototype),p.prototype.type=function(e){return this.set("Content-Type",v.types[e]||e),this},p.prototype.accept=function(e){return this.set("Accept",v.types[e]||e),this},p.prototype.auth=function(e,t,r){1===arguments.length&&(t=""),"object"==typeof t&&null!==t&&(r=t,t=""),r||(r={type:"function"==typeof btoa?"basic":"auto"});var n=function(e){if("function"==typeof btoa)return btoa(e);throw new Error("Cannot use basic auth, btoa is not a function")};return this._auth(e,t,r,n)},p.prototype.query=function(e){return"string"!=typeof e&&(e=i(e)),e&&this._query.push(e),this},p.prototype.attach=function(e,t,r){if(t){if(this._data)throw Error("superagent can't mix .send() and .attach()");this._getFormData().append(e,t,r||t.name)}return this},p.prototype._getFormData=function(){return this._formData||(this._formData=new h.FormData),this._formData},p.prototype.callback=function(e,t){if(this._shouldRetry(e,t))return this._retry();var r=this._callback;this.clearTimeout(),e&&(this._maxRetries&&(e.retries=this._retries-1),this.emit("error",e)),r(e,t)},p.prototype.crossDomainError=function(){var e=new Error("Request has been terminated\nPossible causes: the network is offline, Origin is not allowed by Access-Control-Allow-Origin, the page is being unloaded, etc.");e.crossDomain=!0,e.status=this.status,e.method=this.method,e.url=this.url,this.callback(e)},p.prototype.buffer=p.prototype.ca=p.prototype.agent=function(){return console.warn("This is not supported in browser version of superagent"),this},p.prototype.pipe=p.prototype.write=function(){throw Error("Streaming is not supported in browser version of superagent")},p.prototype._isHost=function(e){return e&&"object"==typeof e&&!Array.isArray(e)&&"[object Object]"!==Object.prototype.toString.call(e)},p.prototype.end=function(e){return this._endCalled&&console.warn("Warning: .end() was called twice. This is not supported in superagent"),this._endCalled=!0,this._callback=e||n,this._finalizeQueryString(),this._end()},p.prototype._end=function(){var e=this,t=this.xhr=v.getXHR(),r=this._formData||this._data;this._setTimeouts(),t.onreadystatechange=function(){var r=t.readyState;if(r>=2&&e._responseTimeoutTimer&&clearTimeout(e._responseTimeoutTimer),4==r){var n;try{n=t.status}catch(e){n=0}if(!n){if(e.timedout||e._aborted)return;return e.crossDomainError()}e.emit("end")}};var n=function(t,r){r.total>0&&(r.percent=r.loaded/r.total*100),r.direction=t,e.emit("progress",r)};if(this.hasListeners("progress"))try{t.onprogress=n.bind(null,"download"),t.upload&&(t.upload.onprogress=n.bind(null,"upload"))}catch(e){}try{this.username&&this.password?t.open(this.method,this.url,!0,this.username,this.password):t.open(this.method,this.url,!0)}catch(e){return this.callback(e)}if(this._withCredentials&&(t.withCredentials=!0),!this._formData&&"GET"!=this.method&&"HEAD"!=this.method&&"string"!=typeof r&&!this._isHost(r)){var i=this._header["content-type"],s=this._serializer||v.serialize[i?i.split(";")[0]:""];!s&&a(i)&&(s=v.serialize["application/json"]),s&&(r=s(r))}for(var o in this.header)null!=this.header[o]&&this.header.hasOwnProperty(o)&&t.setRequestHeader(o,this.header[o]);return this._responseType&&(t.responseType=this._responseType),this.emit("request",this),t.send("undefined"!=typeof r?r:null),this},v.agent=function(){return new y},["GET","POST","OPTIONS","PATCH","PUT","DELETE"].forEach(function(e){y.prototype[e.toLowerCase()]=function(t,r){var n=new v.Request(e,t);return this._setDefaults(n),r&&n.end(r),n}}),y.prototype.del=y.prototype.delete,v.get=function(e,t,r){var n=v("GET",e);return"function"==typeof t&&(r=t,t=null),t&&n.query(t),r&&n.end(r),n},v.head=function(e,t,r){var n=v("HEAD",e);return"function"==typeof t&&(r=t,t=null),t&&n.query(t),r&&n.end(r),n},v.options=function(e,t,r){var n=v("OPTIONS",e);return"function"==typeof t&&(r=t,t=null),t&&n.send(t),r&&n.end(r),n},v.del=l,v.delete=l,v.patch=function(e,t,r){var n=v("PATCH",e);return"function"==typeof t&&(r=t,t=null),t&&n.send(t),r&&n.end(r),n},v.post=function(e,t,r){var n=v("POST",e);return"function"==typeof t&&(r=t,t=null),t&&n.send(t),r&&n.end(r),n},v.put=function(e,t,r){var n=v("PUT",e);return"function"==typeof t&&(r=t,t=null),t&&n.send(t),r&&n.end(r),n}},function(e,t){function r(e){return"https://"+e+".dropboxapi.com/2/"}e.exports=r},function(e,t){"use strict";function r(e){return null!==e&&"object"==typeof e}e.exports=r},function(e,t){function r(e){return JSON.stringify(e).replace(n,function(e){return"\\u"+("000"+e.charCodeAt(0).toString(16)).slice(-4)})}var n=/[\u007f-\uffff]/g;e.exports=r},function(e,t,r){var n,i=r(16);r(15),n=function(e){e=e||{},this.accessToken=e.accessToken,this.clientId=e.clientId,this.selectUser=e.selectUser},n.prototype.setAccessToken=function(e){this.accessToken=e},n.prototype.getAccessToken=function(){return this.accessToken},n.prototype.setClientId=function(e){this.clientId=e},n.prototype.getClientId=function(){return this.clientId},n.prototype.getAuthenticationUrl=function(e,t){var r,n="https://www.dropbox.com/oauth2/authorize",i=this.getClientId();if(!i)throw new Error("A client id is required. You can set the client id using .setClientId().");if(!e)throw new Error("A redirect uri is required.");return r=n+"?response_type=token&client_id="+i,e&&(r=r+"&redirect_uri="+e),t&&(r=r+"&state="+t),r},n.prototype.authenticateWithCordova=function(e,t){var r="https://www.dropbox.com/1/oauth2/redirect_receiver",n=this.getAuthenticationUrl(r),i=window.open(n,"_blank"),s=!1,o=function(e){window.setTimeout(function(){i.close()},10),t()},u=function(r){var n="&error=",s=r.url.indexOf(n);if(s>-1)window.setTimeout(function(){i.close()},10),t();else{var o="#access_token=",u=r.url.indexOf(o),a=r.url.indexOf("&token_type=");if(u>-1){u+=o.length,window.setTimeout(function(){i.close()},10);var c=r.url.substring(u,a);e(c)}}},a=function(e){s||(i.removeEventListener("loaderror",o),i.removeEventListener("loadstop",u),i.removeEventListener("exit",a),s=!0)};i.addEventListener("loaderror",o),i.addEventListener("loadstop",u),i.addEventListener("exit",a)},n.prototype.request=function(e,t,r,n,s){var o=null;switch(s){case i.RPC:o=this.getRpcRequest();break;case i.DOWNLOAD:o=this.getDownloadRequest();break;case i.UPLOAD:o=this.getUploadRequest();break;default:throw new Error("Invalid request style: "+s)}return o(e,t,r,n,this.getAccessToken(),this.selectUser)},n.prototype.setRpcRequest=function(e){n.prototype.rpcRequest=e},n.prototype.getRpcRequest=function(){return void 0===n.prototype.rpcRequest&&(n.prototype.rpcRequest=r(18)),n.prototype.rpcRequest},n.prototype.setDownloadRequest=function(e){n.prototype.downloadRequest=e},n.prototype.getDownloadRequest=function(){return void 0===n.prototype.downloadRequest&&(n.prototype.downloadRequest=r(13)),n.prototype.downloadRequest},n.prototype.setUploadRequest=function(e){n.prototype.uploadRequest=e},n.prototype.getUploadRequest=function(){return void 0===n.prototype.uploadRequest&&(n.prototype.uploadRequest=r(19)),n.prototype.uploadRequest},e.exports=n},function(e,t,r){function n(e){if(e)return i(e)}function i(e){for(var t in n.prototype)e[t]=n.prototype[t];return e}e.exports=n,n.prototype.on=n.prototype.addEventListener=function(e,t){return this._callbacks=this._callbacks||{},(this._callbacks["$"+e]=this._callbacks["$"+e]||[]).push(t),this},n.prototype.once=function(e,t){function r(){this.off(e,r),t.apply(this,arguments)}return r.fn=t,this.on(e,r),this},n.prototype.off=n.prototype.removeListener=n.prototype.removeAllListeners=n.prototype.removeEventListener=function(e,t){if(this._callbacks=this._callbacks||{},0==arguments.length)return this._callbacks={},this;var r=this._callbacks["$"+e];if(!r)return this;if(1==arguments.length)return delete this._callbacks["$"+e],this;for(var n,i=0;i<r.length;i++)if(n=r[i],n===t||n.fn===t){r.splice(i,1);break}return this},n.prototype.emit=function(e){this._callbacks=this._callbacks||{};var t=[].slice.call(arguments,1),r=this._callbacks["$"+e];if(r){r=r.slice(0);for(var n=0,i=r.length;n<i;++n)r[n].apply(this,t)}return this},n.prototype.listeners=function(e){return this._callbacks=this._callbacks||{},this._callbacks["$"+e]||[]},n.prototype.hasListeners=function(e){return!!this.listeners(e).length}},function(e,t){function r(){throw new Error("setTimeout has not been defined")}function n(){throw new Error("clearTimeout has not been defined")}function i(e){if(p===setTimeout)return setTimeout(e,0);if((p===r||!p)&&setTimeout)return p=setTimeout,setTimeout(e,0);try{return p(e,0)}catch(t){try{return p.call(null,e,0)}catch(t){return p.call(this,e,0)}}}function s(e){if(l===clearTimeout)return clearTimeout(e);if((l===n||!l)&&clearTimeout)return l=clearTimeout,clearTimeout(e);try{return l(e)}catch(t){try{return l.call(null,e)}catch(t){return l.call(this,e)}}}function o(){_&&f&&(_=!1,f.length?d=f.concat(d):m=-1,d.length&&u())}function u(){if(!_){var e=i(o);_=!0;for(var t=d.length;t;){for(f=d,d=[];++m<t;)f&&f[m].run();m=-1,t=d.length}f=null,_=!1,s(e)}}function a(e,t){this.fun=e,this.array=t}function c(){}var p,l,h=e.exports={};!function(){try{p="function"==typeof setTimeout?setTimeout:r}catch(e){p=r}try{l="function"==typeof clearTimeout?clearTimeout:n}catch(e){l=n}}();var f,d=[],_=!1,m=-1;h.nextTick=function(e){var t=new Array(arguments.length-1);if(arguments.length>1)for(var r=1;r<arguments.length;r++)t[r-1]=arguments[r];d.push(new a(e,t)),1!==d.length||_||i(u)},a.prototype.run=function(){this.fun.apply(null,this.array)},h.title="browser",h.browser=!0,h.env={},h.argv=[],h.version="",h.versions={},h.on=c,h.addListener=c,h.once=c,h.off=c,h.removeListener=c,h.removeAllListeners=c,h.emit=c,h.prependListener=c,h.prependOnceListener=c,h.listeners=function(e){return[]},h.binding=function(e){throw new Error("process.binding is not supported")},h.cwd=function(){return"/"},h.chdir=function(e){throw new Error("process.chdir is not supported")},h.umask=function(){return 0}},function(e,t){function r(){this._defaults=[]}["use","on","once","set","query","type","accept","auth","withCredentials","sortQuery","retry","ok","redirects","timeout","buffer","serialize","parse","ca","key","pfx","cert"].forEach(function(e){r.prototype[e]=function(){return this._defaults.push({fn:e,arguments:arguments}),this}}),r.prototype._setDefaults=function(e){this._defaults.forEach(function(t){e[t.fn].apply(e,t.arguments)})},e.exports=r},function(e,t,r){"use strict";function n(e){if(e)return i(e)}function i(e){for(var t in n.prototype)e[t]=n.prototype[t];return e}var s=r(4);e.exports=n,n.prototype.clearTimeout=function(){return clearTimeout(this._timer),clearTimeout(this._responseTimeoutTimer),delete this._timer,delete this._responseTimeoutTimer,this},n.prototype.parse=function(e){return this._parser=e,this},n.prototype.responseType=function(e){return this._responseType=e,this},n.prototype.serialize=function(e){return this._serializer=e,this},n.prototype.timeout=function(e){if(!e||"object"!=typeof e)return this._timeout=e,this._responseTimeout=0,this;for(var t in e)switch(t){case"deadline":this._timeout=e.deadline;break;case"response":this._responseTimeout=e.response;break;default:console.warn("Unknown timeout option",t)}return this},n.prototype.retry=function(e,t){return 0!==arguments.length&&e!==!0||(e=1),e<=0&&(e=0),this._maxRetries=e,this._retries=0,this._retryCallback=t,this};var o=["ECONNRESET","ETIMEDOUT","EADDRINFO","ESOCKETTIMEDOUT"];n.prototype._shouldRetry=function(e,t){if(!this._maxRetries||this._retries++>=this._maxRetries)return!1;if(this._retryCallback)try{var r=this._retryCallback(e,t);if(r===!0)return!0;if(r===!1)return!1}catch(e){console.error(e)}if(t&&t.status&&t.status>=500&&501!=t.status)return!0;if(e){if(e.code&&~o.indexOf(e.code))return!0;if(e.timeout&&"ECONNABORTED"==e.code)return!0;if(e.crossDomain)return!0}return!1},n.prototype._retry=function(){return this.clearTimeout(),this.req&&(this.req=null,this.req=this.request()),this._aborted=!1,this.timedout=!1,this._end()},n.prototype.then=function(e,t){if(!this._fullfilledPromise){var r=this;this._endCalled&&console.warn("Warning: superagent request was sent twice, because both .end() and .then() were called. Never call .end() if you use promises"),this._fullfilledPromise=new Promise(function(e,t){r.end(function(r,n){r?t(r):e(n)})})}return this._fullfilledPromise.then(e,t)},n.prototype.catch=function(e){return this.then(void 0,e)},n.prototype.use=function(e){return e(this),this},n.prototype.ok=function(e){if("function"!=typeof e)throw Error("Callback required");return this._okCallback=e,this},n.prototype._isResponseOK=function(e){return!!e&&(this._okCallback?this._okCallback(e):e.status>=200&&e.status<300)},n.prototype.get=function(e){return this._header[e.toLowerCase()]},n.prototype.getHeader=n.prototype.get,n.prototype.set=function(e,t){if(s(e)){for(var r in e)this.set(r,e[r]);return this}return this._header[e.toLowerCase()]=t,this.header[e]=t,this},n.prototype.unset=function(e){return delete this._header[e.toLowerCase()],delete this.header[e],this},n.prototype.field=function(e,t){if(null===e||void 0===e)throw new Error(".field(name, val) name can not be empty");if(this._data&&console.error(".field() can't be used if .send() is used. Please use only .send() or only .field() & .attach()"),s(e)){for(var r in e)this.field(r,e[r]);return this}if(Array.isArray(t)){for(var n in t)this.field(e,t[n]);return this}if(null===t||void 0===t)throw new Error(".field(name, val) val can not be empty");return"boolean"==typeof t&&(t=""+t),this._getFormData().append(e,t),this},n.prototype.abort=function(){return this._aborted?this:(this._aborted=!0,this.xhr&&this.xhr.abort(),this.req&&this.req.abort(),this.clearTimeout(),this.emit("abort"),this)},n.prototype._auth=function(e,t,r,n){switch(r.type){case"basic":this.set("Authorization","Basic "+n(e+":"+t));break;case"auto":this.username=e,this.password=t;break;case"bearer":this.set("Authorization","Bearer "+e)}return this},n.prototype.withCredentials=function(e){return void 0==e&&(e=!0),this._withCredentials=e,this},n.prototype.redirects=function(e){return this._maxRedirects=e,this},n.prototype.maxResponseSize=function(e){if("number"!=typeof e)throw TypeError("Invalid argument");return this._maxResponseSize=e,this},n.prototype.toJSON=function(){return{method:this.method,url:this.url,data:this._data,headers:this._header}},n.prototype.send=function(e){var t=s(e),r=this._header["content-type"];if(this._formData&&console.error(".send() can't be used if .attach() or .field() is used. Please use only .send() or only .field() & .attach()"),t&&!this._data)Array.isArray(e)?this._data=[]:this._isHost(e)||(this._data={});else if(e&&this._data&&this._isHost(this._data))throw Error("Can't merge these send calls");if(t&&s(this._data))for(var n in e)this._data[n]=e[n];else"string"==typeof e?(r||this.type("form"),r=this._header["content-type"],"application/x-www-form-urlencoded"==r?this._data=this._data?this._data+"&"+e:e:this._data=(this._data||"")+e):this._data=e;return!t||this._isHost(e)?this:(r||this.type("json"),this)},n.prototype.sortQuery=function(e){return this._sort="undefined"==typeof e||e,this},n.prototype._finalizeQueryString=function(){var e=this._query.join("&");if(e&&(this.url+=(this.url.indexOf("?")>=0?"&":"?")+e),this._query.length=0,this._sort){var t=this.url.indexOf("?");if(t>=0){var r=this.url.substring(t+1).split("&");"function"==typeof this._sort?r.sort(this._sort):r.sort(),this.url=this.url.substring(0,t)+"?"+r.join("&")}}},n.prototype._appendQueryString=function(){console.trace("Unsupported")},n.prototype._timeoutError=function(e,t,r){if(!this._aborted){var n=new Error(e+t+"ms exceeded");n.timeout=t,n.code="ECONNABORTED",n.errno=r,this.timedout=!0,this.abort(),this.callback(n)}},n.prototype._setTimeouts=function(){var e=this;this._timeout&&!this._timer&&(this._timer=setTimeout(function(){e._timeoutError("Timeout of ",e._timeout,"ETIME")},this._timeout)),this._responseTimeout&&!this._responseTimeoutTimer&&(this._responseTimeoutTimer=setTimeout(function(){e._timeoutError("Response timeout of ",e._responseTimeout,"ETIMEDOUT")},this._responseTimeout))}},function(e,t,r){"use strict";function n(e){if(e)return i(e)}function i(e){for(var t in n.prototype)e[t]=n.prototype[t];return e}var s=r(12);e.exports=n,n.prototype.get=function(e){return this.header[e.toLowerCase()]},n.prototype._setHeaderProperties=function(e){var t=e["content-type"]||"";this.type=s.type(t);var r=s.params(t);for(var n in r)this[n]=r[n];this.links={};try{e.link&&(this.links=s.parseLinks(e.link))}catch(e){}},n.prototype._setStatusProperties=function(e){var t=e/100|0;this.status=this.statusCode=e,this.statusType=t,this.info=1==t,this.ok=2==t,this.redirect=3==t,this.clientError=4==t,this.serverError=5==t,this.error=(4==t||5==t)&&this.toError(),this.accepted=202==e,this.noContent=204==e,this.badRequest=400==e,this.unauthorized=401==e,this.notAcceptable=406==e,this.forbidden=403==e,this.notFound=404==e}},function(e,t){"use strict";t.type=function(e){return e.split(/ *; */).shift()},t.params=function(e){return e.split(/ *; */).reduce(function(e,t){var r=t.split(/ *= */),n=r.shift(),i=r.shift();return n&&i&&(e[n]=i),e},{})},t.parseLinks=function(e){return e.split(/ *, */).reduce(function(e,t){var r=t.split(/ *; */),n=r[0].slice(1,-1),i=r[1].split(/ *= */)[1].slice(1,-1);return e[i]=n,e},{})},t.cleanHeader=function(e,t){return delete e["content-type"],delete e["content-length"],delete e["transfer-encoding"],delete e.host,t&&(delete e.authorization,delete e.cookie),e}},function(e,t,r){var n,i,s,o=r(2),u=r(1).Promise,a=r(3),c=r(5);o.parse["application/octect-stream"]=function(e){return e},n=function(e,t){return{status:e.status,error:(t?t.text:null)||e.toString(),response:t}},s=function(e,t){e.text="",e.setEncoding("binary"),e.on("data",function(t){e.text+=t}),e.on("end",function(){t()})},i=function(e,t,r,i,p,l){if("user"!==r)throw new Error("Unexpected auth type: "+r);var h=function(r,u){function h(e){r&&r(e)}function f(e){u&&u(e)}function d(e,t){var r;e?f(n(e,t)):(r=JSON.parse(t.headers["dropbox-api-result"]),t.xhr?r.fileBlob=t.xhr.response:r.fileBinary=t.res.text,h(r))}var _;_=o.post(a(i)+e).set("Authorization","Bearer "+p).set("Dropbox-API-Arg",c(t)).on("request",function(){this.xhr&&(this.xhr.responseType="blob")}),l&&(_=_.set("Dropbox-API-Select-User",l)),"undefined"==typeof window?_.buffer(!0).parse(s).end(d):_.end(d)};return new u(h)},e.exports=i},function(e,t,r){var n,i=r(6),s=r(17);n=function(e){i.call(this,e)},n.prototype=Object.create(i.prototype),n.prototype.constructor=n,n.prototype=Object.assign(n.prototype,s),n.prototype.filesGetSharedLinkFile=function(e){return this.request("sharing/get_shared_link_file",e,"api","download")},e.exports=n},function(e,t){"function"!=typeof Object.assign&&!function(){Object.assign=function(e){"use strict";var t,r,n,i;if(void 0===e||null===e)throw new TypeError("Cannot convert undefined or null to object");for(t=Object(e),r=1;r<arguments.length;r++)if(n=arguments[r],void 0!==n&&null!==n)for(i in n)n.hasOwnProperty(i)&&(t[i]=n[i]);return t}}()},function(e,t){var r={RPC:"rpc",DOWNLOAD:"download",UPLOAD:"upload"};e.exports=r},function(e,t){var r={};r.authTokenFromOauth1=function(e){return this.request("auth/token/from_oauth1",e,"app","api","rpc")},r.authTokenRevoke=function(e){return this.request("auth/token/revoke",e,"user","api","rpc")},r.filePropertiesPropertiesAdd=function(e){return this.request("file_properties/properties/add",e,"user","api","rpc")},r.filePropertiesPropertiesOverwrite=function(e){return this.request("file_properties/properties/overwrite",e,"user","api","rpc")},r.filePropertiesPropertiesRemove=function(e){return this.request("file_properties/properties/remove",e,"user","api","rpc")},r.filePropertiesPropertiesSearch=function(e){return this.request("file_properties/properties/search",e,"user","api","rpc")},r.filePropertiesPropertiesSearchContinue=function(e){return this.request("file_properties/properties/search/continue",e,"user","api","rpc")},r.filePropertiesPropertiesUpdate=function(e){return this.request("file_properties/properties/update",e,"user","api","rpc")},r.filePropertiesTemplatesAddForTeam=function(e){return this.request("file_properties/templates/add_for_team",e,"team","api","rpc")},r.filePropertiesTemplatesAddForUser=function(e){return this.request("file_properties/templates/add_for_user",e,"user","api","rpc")},r.filePropertiesTemplatesGetForTeam=function(e){return this.request("file_properties/templates/get_for_team",e,"team","api","rpc")},r.filePropertiesTemplatesGetForUser=function(e){return this.request("file_properties/templates/get_for_user",e,"user","api","rpc")},r.filePropertiesTemplatesListForTeam=function(e){return this.request("file_properties/templates/list_for_team",e,"team","api","rpc")},r.filePropertiesTemplatesListForUser=function(e){return this.request("file_properties/templates/list_for_user",e,"user","api","rpc")},r.filePropertiesTemplatesRemoveForTeam=function(e){return this.request("file_properties/templates/remove_for_team",e,"team","api","rpc")},r.filePropertiesTemplatesRemoveForUser=function(e){return this.request("file_properties/templates/remove_for_user",e,"user","api","rpc")},r.filePropertiesTemplatesUpdateForTeam=function(e){return this.request("file_properties/templates/update_for_team",e,"team","api","rpc")},r.filePropertiesTemplatesUpdateForUser=function(e){return this.request("file_properties/templates/update_for_user",e,"user","api","rpc")},r.fileRequestsCreate=function(e){return this.request("file_requests/create",e,"user","api","rpc")},r.fileRequestsGet=function(e){return this.request("file_requests/get",e,"user","api","rpc")},r.fileRequestsList=function(e){return this.request("file_requests/list",e,"user","api","rpc")},r.fileRequestsUpdate=function(e){return this.request("file_requests/update",e,"user","api","rpc")},r.filesAlphaGetMetadata=function(e){return this.request("files/alpha/get_metadata",e,"user","api","rpc");
},r.filesAlphaUpload=function(e){return this.request("files/alpha/upload",e,"user","content","upload")},r.filesCopy=function(e){return this.request("files/copy",e,"user","api","rpc")},r.filesCopyBatch=function(e){return this.request("files/copy_batch",e,"user","api","rpc")},r.filesCopyBatchCheck=function(e){return this.request("files/copy_batch/check",e,"user","api","rpc")},r.filesCopyReferenceGet=function(e){return this.request("files/copy_reference/get",e,"user","api","rpc")},r.filesCopyReferenceSave=function(e){return this.request("files/copy_reference/save",e,"user","api","rpc")},r.filesCopyV2=function(e){return this.request("files/copy_v2",e,"user","api","rpc")},r.filesCreateFolder=function(e){return this.request("files/create_folder",e,"user","api","rpc")},r.filesCreateFolderV2=function(e){return this.request("files/create_folder_v2",e,"user","api","rpc")},r.filesDelete=function(e){return this.request("files/delete",e,"user","api","rpc")},r.filesDeleteBatch=function(e){return this.request("files/delete_batch",e,"user","api","rpc")},r.filesDeleteBatchCheck=function(e){return this.request("files/delete_batch/check",e,"user","api","rpc")},r.filesDeleteV2=function(e){return this.request("files/delete_v2",e,"user","api","rpc")},r.filesDownload=function(e){return this.request("files/download",e,"user","content","download")},r.filesDownloadZip=function(e){return this.request("files/download_zip",e,"user","content","download")},r.filesGetMetadata=function(e){return this.request("files/get_metadata",e,"user","api","rpc")},r.filesGetPreview=function(e){return this.request("files/get_preview",e,"user","content","download")},r.filesGetTemporaryLink=function(e){return this.request("files/get_temporary_link",e,"user","api","rpc")},r.filesGetThumbnail=function(e){return this.request("files/get_thumbnail",e,"user","content","download")},r.filesGetThumbnailBatch=function(e){return this.request("files/get_thumbnail_batch",e,"user","content","rpc")},r.filesListFolder=function(e){return this.request("files/list_folder",e,"user","api","rpc")},r.filesListFolderContinue=function(e){return this.request("files/list_folder/continue",e,"user","api","rpc")},r.filesListFolderGetLatestCursor=function(e){return this.request("files/list_folder/get_latest_cursor",e,"user","api","rpc")},r.filesListFolderLongpoll=function(e){return this.request("files/list_folder/longpoll",e,"noauth","notify","rpc")},r.filesListRevisions=function(e){return this.request("files/list_revisions",e,"user","api","rpc")},r.filesMove=function(e){return this.request("files/move",e,"user","api","rpc")},r.filesMoveBatch=function(e){return this.request("files/move_batch",e,"user","api","rpc")},r.filesMoveBatchCheck=function(e){return this.request("files/move_batch/check",e,"user","api","rpc")},r.filesMoveV2=function(e){return this.request("files/move_v2",e,"user","api","rpc")},r.filesPermanentlyDelete=function(e){return this.request("files/permanently_delete",e,"user","api","rpc")},r.filesPropertiesAdd=function(e){return this.request("files/properties/add",e,"user","api","rpc")},r.filesPropertiesOverwrite=function(e){return this.request("files/properties/overwrite",e,"user","api","rpc")},r.filesPropertiesRemove=function(e){return this.request("files/properties/remove",e,"user","api","rpc")},r.filesPropertiesTemplateGet=function(e){return this.request("files/properties/template/get",e,"user","api","rpc")},r.filesPropertiesTemplateList=function(e){return this.request("files/properties/template/list",e,"user","api","rpc")},r.filesPropertiesUpdate=function(e){return this.request("files/properties/update",e,"user","api","rpc")},r.filesRestore=function(e){return this.request("files/restore",e,"user","api","rpc")},r.filesSaveUrl=function(e){return this.request("files/save_url",e,"user","api","rpc")},r.filesSaveUrlCheckJobStatus=function(e){return this.request("files/save_url/check_job_status",e,"user","api","rpc")},r.filesSearch=function(e){return this.request("files/search",e,"user","api","rpc")},r.filesUpload=function(e){return this.request("files/upload",e,"user","content","upload")},r.filesUploadSessionAppend=function(e){return this.request("files/upload_session/append",e,"user","content","upload")},r.filesUploadSessionAppendV2=function(e){return this.request("files/upload_session/append_v2",e,"user","content","upload")},r.filesUploadSessionFinish=function(e){return this.request("files/upload_session/finish",e,"user","content","upload")},r.filesUploadSessionFinishBatch=function(e){return this.request("files/upload_session/finish_batch",e,"user","api","rpc")},r.filesUploadSessionFinishBatchCheck=function(e){return this.request("files/upload_session/finish_batch/check",e,"user","api","rpc")},r.filesUploadSessionStart=function(e){return this.request("files/upload_session/start",e,"user","content","upload")},r.paperDocsArchive=function(e){return this.request("paper/docs/archive",e,"user","api","rpc")},r.paperDocsCreate=function(e){return this.request("paper/docs/create",e,"user","api","upload")},r.paperDocsDownload=function(e){return this.request("paper/docs/download",e,"user","api","download")},r.paperDocsFolderUsersList=function(e){return this.request("paper/docs/folder_users/list",e,"user","api","rpc")},r.paperDocsFolderUsersListContinue=function(e){return this.request("paper/docs/folder_users/list/continue",e,"user","api","rpc")},r.paperDocsGetFolderInfo=function(e){return this.request("paper/docs/get_folder_info",e,"user","api","rpc")},r.paperDocsList=function(e){return this.request("paper/docs/list",e,"user","api","rpc")},r.paperDocsListContinue=function(e){return this.request("paper/docs/list/continue",e,"user","api","rpc")},r.paperDocsPermanentlyDelete=function(e){return this.request("paper/docs/permanently_delete",e,"user","api","rpc")},r.paperDocsSharingPolicyGet=function(e){return this.request("paper/docs/sharing_policy/get",e,"user","api","rpc")},r.paperDocsSharingPolicySet=function(e){return this.request("paper/docs/sharing_policy/set",e,"user","api","rpc")},r.paperDocsUpdate=function(e){return this.request("paper/docs/update",e,"user","api","upload")},r.paperDocsUsersAdd=function(e){return this.request("paper/docs/users/add",e,"user","api","rpc")},r.paperDocsUsersList=function(e){return this.request("paper/docs/users/list",e,"user","api","rpc")},r.paperDocsUsersListContinue=function(e){return this.request("paper/docs/users/list/continue",e,"user","api","rpc")},r.paperDocsUsersRemove=function(e){return this.request("paper/docs/users/remove",e,"user","api","rpc")},r.sharingAddFileMember=function(e){return this.request("sharing/add_file_member",e,"user","api","rpc")},r.sharingAddFolderMember=function(e){return this.request("sharing/add_folder_member",e,"user","api","rpc")},r.sharingChangeFileMemberAccess=function(e){return this.request("sharing/change_file_member_access",e,"user","api","rpc")},r.sharingCheckJobStatus=function(e){return this.request("sharing/check_job_status",e,"user","api","rpc")},r.sharingCheckRemoveMemberJobStatus=function(e){return this.request("sharing/check_remove_member_job_status",e,"user","api","rpc")},r.sharingCheckShareJobStatus=function(e){return this.request("sharing/check_share_job_status",e,"user","api","rpc")},r.sharingCreateSharedLink=function(e){return this.request("sharing/create_shared_link",e,"user","api","rpc")},r.sharingCreateSharedLinkWithSettings=function(e){return this.request("sharing/create_shared_link_with_settings",e,"user","api","rpc")},r.sharingGetFileMetadata=function(e){return this.request("sharing/get_file_metadata",e,"user","api","rpc")},r.sharingGetFileMetadataBatch=function(e){return this.request("sharing/get_file_metadata/batch",e,"user","api","rpc")},r.sharingGetFolderMetadata=function(e){return this.request("sharing/get_folder_metadata",e,"user","api","rpc")},r.sharingGetSharedLinkFile=function(e){return this.request("sharing/get_shared_link_file",e,"user","content","download")},r.sharingGetSharedLinkMetadata=function(e){return this.request("sharing/get_shared_link_metadata",e,"user","api","rpc")},r.sharingGetSharedLinks=function(e){return this.request("sharing/get_shared_links",e,"user","api","rpc")},r.sharingListFileMembers=function(e){return this.request("sharing/list_file_members",e,"user","api","rpc")},r.sharingListFileMembersBatch=function(e){return this.request("sharing/list_file_members/batch",e,"user","api","rpc")},r.sharingListFileMembersContinue=function(e){return this.request("sharing/list_file_members/continue",e,"user","api","rpc")},r.sharingListFolderMembers=function(e){return this.request("sharing/list_folder_members",e,"user","api","rpc")},r.sharingListFolderMembersContinue=function(e){return this.request("sharing/list_folder_members/continue",e,"user","api","rpc")},r.sharingListFolders=function(e){return this.request("sharing/list_folders",e,"user","api","rpc")},r.sharingListFoldersContinue=function(e){return this.request("sharing/list_folders/continue",e,"user","api","rpc")},r.sharingListMountableFolders=function(e){return this.request("sharing/list_mountable_folders",e,"user","api","rpc")},r.sharingListMountableFoldersContinue=function(e){return this.request("sharing/list_mountable_folders/continue",e,"user","api","rpc")},r.sharingListReceivedFiles=function(e){return this.request("sharing/list_received_files",e,"user","api","rpc")},r.sharingListReceivedFilesContinue=function(e){return this.request("sharing/list_received_files/continue",e,"user","api","rpc")},r.sharingListSharedLinks=function(e){return this.request("sharing/list_shared_links",e,"user","api","rpc")},r.sharingModifySharedLinkSettings=function(e){return this.request("sharing/modify_shared_link_settings",e,"user","api","rpc")},r.sharingMountFolder=function(e){return this.request("sharing/mount_folder",e,"user","api","rpc")},r.sharingRelinquishFileMembership=function(e){return this.request("sharing/relinquish_file_membership",e,"user","api","rpc")},r.sharingRelinquishFolderMembership=function(e){return this.request("sharing/relinquish_folder_membership",e,"user","api","rpc")},r.sharingRemoveFileMember=function(e){return this.request("sharing/remove_file_member",e,"user","api","rpc")},r.sharingRemoveFileMember2=function(e){return this.request("sharing/remove_file_member_2",e,"user","api","rpc")},r.sharingRemoveFolderMember=function(e){return this.request("sharing/remove_folder_member",e,"user","api","rpc")},r.sharingRevokeSharedLink=function(e){return this.request("sharing/revoke_shared_link",e,"user","api","rpc")},r.sharingShareFolder=function(e){return this.request("sharing/share_folder",e,"user","api","rpc")},r.sharingTransferFolder=function(e){return this.request("sharing/transfer_folder",e,"user","api","rpc")},r.sharingUnmountFolder=function(e){return this.request("sharing/unmount_folder",e,"user","api","rpc")},r.sharingUnshareFile=function(e){return this.request("sharing/unshare_file",e,"user","api","rpc")},r.sharingUnshareFolder=function(e){return this.request("sharing/unshare_folder",e,"user","api","rpc")},r.sharingUpdateFileMember=function(e){return this.request("sharing/update_file_member",e,"user","api","rpc")},r.sharingUpdateFolderMember=function(e){return this.request("sharing/update_folder_member",e,"user","api","rpc")},r.sharingUpdateFolderPolicy=function(e){return this.request("sharing/update_folder_policy",e,"user","api","rpc")},r.teamLogGetEvents=function(e){return this.request("team_log/get_events",e,"team","api","rpc")},r.teamLogGetEventsContinue=function(e){return this.request("team_log/get_events/continue",e,"team","api","rpc")},r.usersGetAccount=function(e){return this.request("users/get_account",e,"user","api","rpc")},r.usersGetAccountBatch=function(e){return this.request("users/get_account_batch",e,"user","api","rpc")},r.usersGetCurrentAccount=function(e){return this.request("users/get_current_account",e,"user","api","rpc")},r.usersGetSpaceUsage=function(e){return this.request("users/get_space_usage",e,"user","api","rpc")},e.exports=r},function(e,t,r){var n=r(2),i=r(1).Promise,s=r(3),o=function(e,t){var r;if(t)try{r=JSON.parse(t.text)}catch(e){r=t.text}return{status:e.status,error:r||e,response:t}},u=function(e,t,r,u,a,c){var p=function(i,p){function l(e){i&&i(e)}function h(e){p&&p(e)}function f(e,t){e?h(o(e,t)):l(t.body)}var d;switch(t||(t=null),d=n.post(s(u)+e).type("application/json"),r){case"team":case"user":d.set("Authorization","Bearer "+a);break;case"noauth":break;default:throw new Error("Unhandled auth type: "+r)}c&&(d=d.set("Dropbox-API-Select-User",c)),d.send(t).end(f)};return new i(p)};e.exports=u},function(e,t,r){var n=r(2),i=r(1).Promise,s=r(3),o=r(5),u=function(e,t){return{status:e.status,error:(t?t.text:null)||e.toString(),response:t}},a=function(e,t,r,a,c,p){if("user"!==r)throw new Error("Unexpected auth type: "+r);var l=function(r,i){function l(e){r&&r(e)}function h(e){i&&i(e)}function f(e,t){e?h(u(e,t)):l(t.body)}var d,_=t.contents;delete t.contents,d=n.post(s(a)+e).type("application/octet-stream").set("Authorization","Bearer "+c).set("Dropbox-API-Arg",o(t)),p&&(d=d.set("Dropbox-API-Select-User",p)),d.send(_).end(f)};return new i(l)};e.exports=a},function(e,t){}])});

==> Untitled Diagram (2).drawio - diagrams.net_files/MathJax.js <==
/*
 *  /MathJax.js
 *
 *  Copyright (c) 2009-2018 The MathJax Consortium
 *
 *  Licensed under the Apache License, Version 2.0 (the "License");
 *  you may not use this file except in compliance with the License.
 *  You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 *  Unless required by applicable law or agreed to in writing, software
 *  distributed under the License is distributed on an "AS IS" BASIS,
 *  WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 *  See the License for the specific language governing permissions and
 *  limitations under the License.
 */

if(document.getElementById&&document.childNodes&&document.createElement){if(!(window.MathJax&&MathJax.Hub)){if(window.MathJax){window.MathJax={AuthorConfig:window.MathJax}}else{window.MathJax={}}MathJax.isPacked=true;MathJax.version="2.7.5";MathJax.fileversion="2.7.5";MathJax.cdnVersion="2.7.5";MathJax.cdnFileVersions={};(function(d){var b=window[d];if(!b){b=window[d]={}}var e=[];var c=function(f){var g=f.constructor;if(!g){g=function(){}}for(var h in f){if(h!=="constructor"&&f.hasOwnProperty(h)){g[h]=f[h]}}return g};var a=function(){return function(){return arguments.callee.Init.call(this,arguments)}};b.Object=c({constructor:a(),Subclass:function(f,h){var g=a();g.SUPER=this;g.Init=this.Init;g.Subclass=this.Subclass;g.Augment=this.Augment;g.protoFunction=this.protoFunction;g.can=this.can;g.has=this.has;g.isa=this.isa;g.prototype=new this(e);g.prototype.constructor=g;g.Augment(f,h);return g},Init:function(f){var g=this;if(f.length===1&&f[0]===e){return g}if(!(g instanceof f.callee)){g=new f.callee(e)}return g.Init.apply(g,f)||g},Augment:function(f,g){var h;if(f!=null){for(h in f){if(f.hasOwnProperty(h)){this.protoFunction(h,f[h])}}if(f.toString!==this.prototype.toString&&f.toString!=={}.toString){this.protoFunction("toString",f.toString)}}if(g!=null){for(h in g){if(g.hasOwnProperty(h)){this[h]=g[h]}}}return this},protoFunction:function(g,f){this.prototype[g]=f;if(typeof f==="function"){f.SUPER=this.SUPER.prototype}},prototype:{Init:function(){},SUPER:function(f){return f.callee.SUPER},can:function(f){return typeof(this[f])==="function"},has:function(f){return typeof(this[f])!=="undefined"},isa:function(f){return(f instanceof Object)&&(this instanceof f)}},can:function(f){return this.prototype.can.call(this,f)},has:function(f){return this.prototype.has.call(this,f)},isa:function(g){var f=this;while(f){if(f===g){return true}else{f=f.SUPER}}return false},SimpleSUPER:c({constructor:function(f){return this.SimpleSUPER.define(f)},define:function(f){var h={};if(f!=null){for(var g in f){if(f.hasOwnProperty(g)){h[g]=this.wrap(g,f[g])}}if(f.toString!==this.prototype.toString&&f.toString!=={}.toString){h.toString=this.wrap("toString",f.toString)}}return h},wrap:function(i,h){if(typeof(h)!=="function"||!h.toString().match(/\.\s*SUPER\s*\(/)){return h}var g=function(){this.SUPER=g.SUPER[i];try{var f=h.apply(this,arguments)}catch(j){delete this.SUPER;throw j}delete this.SUPER;return f};g.toString=function(){return h.toString.apply(h,arguments)};return g}})});b.Object.isArray=Array.isArray||function(f){return Object.prototype.toString.call(f)==="[object Array]"};b.Object.Array=Array})("MathJax");(function(BASENAME){var BASE=window[BASENAME];if(!BASE){BASE=window[BASENAME]={}}var isArray=BASE.Object.isArray;var CALLBACK=function(data){var cb=function(){return arguments.callee.execute.apply(arguments.callee,arguments)};for(var id in CALLBACK.prototype){if(CALLBACK.prototype.hasOwnProperty(id)){if(typeof(data[id])!=="undefined"){cb[id]=data[id]}else{cb[id]=CALLBACK.prototype[id]}}}cb.toString=CALLBACK.prototype.toString;return cb};CALLBACK.prototype={isCallback:true,hook:function(){},data:[],object:window,execute:function(){if(!this.called||this.autoReset){this.called=!this.autoReset;return this.hook.apply(this.object,this.data.concat([].slice.call(arguments,0)))}},reset:function(){delete this.called},toString:function(){return this.hook.toString.apply(this.hook,arguments)}};var ISCALLBACK=function(f){return(typeof(f)==="function"&&f.isCallback)};var EVAL=function(code){return eval.call(window,code)};var TESTEVAL=function(){EVAL("var __TeSt_VaR__ = 1");if(window.__TeSt_VaR__){try{delete window.__TeSt_VaR__}catch(error){window.__TeSt_VaR__=null}}else{if(window.execScript){EVAL=function(code){BASE.__code=code;code="try {"+BASENAME+".__result = eval("+BASENAME+".__code)} catch(err) {"+BASENAME+".__result = err}";window.execScript(code);var result=BASE.__result;delete BASE.__result;delete BASE.__code;if(result instanceof Error){throw result}return result}}else{EVAL=function(code){BASE.__code=code;code="try {"+BASENAME+".__result = eval("+BASENAME+".__code)} catch(err) {"+BASENAME+".__result = err}";var head=(document.getElementsByTagName("head"))[0];if(!head){head=document.body}var script=document.createElement("script");script.appendChild(document.createTextNode(code));head.appendChild(script);head.removeChild(script);var result=BASE.__result;delete BASE.__result;delete BASE.__code;if(result instanceof Error){throw result}return result}}}TESTEVAL=null};var USING=function(args,i){if(arguments.length>1){if(arguments.length===2&&!(typeof arguments[0]==="function")&&arguments[0] instanceof Object&&typeof arguments[1]==="number"){args=[].slice.call(args,i)}else{args=[].slice.call(arguments,0)}}if(isArray(args)&&args.length===1&&typeof(args[0])==="function"){args=args[0]}if(typeof args==="function"){if(args.execute===CALLBACK.prototype.execute){return args}return CALLBACK({hook:args})}else{if(isArray(args)){if(typeof(args[0])==="string"&&args[1] instanceof Object&&typeof args[1][args[0]]==="function"){return CALLBACK({hook:args[1][args[0]],object:args[1],data:args.slice(2)})}else{if(typeof args[0]==="function"){return CALLBACK({hook:args[0],data:args.slice(1)})}else{if(typeof args[1]==="function"){return CALLBACK({hook:args[1],object:args[0],data:args.slice(2)})}}}}else{if(typeof(args)==="string"){if(TESTEVAL){TESTEVAL()}return CALLBACK({hook:EVAL,data:[args]})}else{if(args instanceof Object){return CALLBACK(args)}else{if(typeof(args)==="undefined"){return CALLBACK({})}}}}}throw Error("Can't make callback from given data")};var DELAY=function(time,callback){callback=USING(callback);callback.timeout=setTimeout(callback,time);return callback};var WAITFOR=function(callback,signal){callback=USING(callback);if(!callback.called){WAITSIGNAL(callback,signal);signal.pending++}};var WAITEXECUTE=function(){var signals=this.signal;delete this.signal;this.execute=this.oldExecute;delete this.oldExecute;var result=this.execute.apply(this,arguments);if(ISCALLBACK(result)&&!result.called){WAITSIGNAL(result,signals)}else{for(var i=0,m=signals.length;i<m;i++){signals[i].pending--;if(signals[i].pending<=0){signals[i].call()}}}};var WAITSIGNAL=function(callback,signals){if(!isArray(signals)){signals=[signals]}if(!callback.signal){callback.oldExecute=callback.execute;callback.execute=WAITEXECUTE;callback.signal=signals}else{if(signals.length===1){callback.signal.push(signals[0])}else{callback.signal=callback.signal.concat(signals)}}};var AFTER=function(callback){callback=USING(callback);callback.pending=0;for(var i=1,m=arguments.length;i<m;i++){if(arguments[i]){WAITFOR(arguments[i],callback)}}if(callback.pending===0){var result=callback();if(ISCALLBACK(result)){callback=result}}return callback};var HOOKS=MathJax.Object.Subclass({Init:function(reset){this.hooks=[];this.remove=[];this.reset=reset;this.running=false},Add:function(hook,priority){if(priority==null){priority=10}if(!ISCALLBACK(hook)){hook=USING(hook)}hook.priority=priority;var i=this.hooks.length;while(i>0&&priority<this.hooks[i-1].priority){i--}this.hooks.splice(i,0,hook);return hook},Remove:function(hook){for(var i=0,m=this.hooks.length;i<m;i++){if(this.hooks[i]===hook){if(this.running){this.remove.push(i)}else{this.hooks.splice(i,1)}return}}},Execute:function(){var callbacks=[{}];this.running=true;for(var i=0,m=this.hooks.length;i<m;i++){if(this.reset){this.hooks[i].reset()}var result=this.hooks[i].apply(window,arguments);if(ISCALLBACK(result)&&!result.called){callbacks.push(result)}}this.running=false;if(this.remove.length){this.RemovePending()}if(callbacks.length===1){return null}if(callbacks.length===2){return callbacks[1]}return AFTER.apply({},callbacks)},RemovePending:function(){this.remove=this.remove.sort();for(var i=this.remove.length-1;i>=0;i--){this.hooks.splice(i,1)}this.remove=[]}});var EXECUTEHOOKS=function(hooks,data,reset){if(!hooks){return null}if(!isArray(hooks)){hooks=[hooks]}if(!isArray(data)){data=(data==null?[]:[data])}var handler=HOOKS(reset);for(var i=0,m=hooks.length;i<m;i++){handler.Add(hooks[i])}return handler.Execute.apply(handler,data)};var QUEUE=BASE.Object.Subclass({Init:function(){this.pending=this.running=0;this.queue=[];this.Push.apply(this,arguments)},Push:function(){var callback;for(var i=0,m=arguments.length;i<m;i++){callback=USING(arguments[i]);if(callback===arguments[i]&&!callback.called){callback=USING(["wait",this,callback])}this.queue.push(callback)}if(!this.running&&!this.pending){this.Process()}return callback},Process:function(queue){while(!this.running&&!this.pending&&this.queue.length){var callback=this.queue[0];queue=this.queue.slice(1);this.queue=[];this.Suspend();var result=callback();this.Resume();if(queue.length){this.queue=queue.concat(this.queue)}if(ISCALLBACK(result)&&!result.called){WAITFOR(result,this)}}},Suspend:function(){this.running++},Resume:function(){if(this.running){this.running--}},call:function(){this.Process.apply(this,arguments)},wait:function(callback){return callback}});var SIGNAL=QUEUE.Subclass({Init:function(name){QUEUE.prototype.Init.call(this);this.name=name;this.posted=[];this.listeners=HOOKS(true);this.posting=false;this.callback=null},Post:function(message,callback,forget){callback=USING(callback);if(this.posting||this.pending){this.Push(["Post",this,message,callback,forget])}else{this.callback=callback;callback.reset();if(!forget){this.posted.push(message)}this.Suspend();this.posting=true;var result=this.listeners.Execute(message);if(ISCALLBACK(result)&&!result.called){WAITFOR(result,this)}this.Resume();this.posting=false;if(!this.pending){this.call()}}return callback},Clear:function(callback){callback=USING(callback);if(this.posting||this.pending){callback=this.Push(["Clear",this,callback])}else{this.posted=[];callback()}return callback},call:function(){this.callback(this);this.Process()},Interest:function(callback,ignorePast,priority){callback=USING(callback);this.listeners.Add(callback,priority);if(!ignorePast){for(var i=0,m=this.posted.length;i<m;i++){callback.reset();var result=callback(this.posted[i]);if(ISCALLBACK(result)&&i===this.posted.length-1){WAITFOR(result,this)}}}return callback},NoInterest:function(callback){this.listeners.Remove(callback)},MessageHook:function(msg,callback,priority){callback=USING(callback);if(!this.hooks){this.hooks={};this.Interest(["ExecuteHooks",this])}if(!this.hooks[msg]){this.hooks[msg]=HOOKS(true)}this.hooks[msg].Add(callback,priority);for(var i=0,m=this.posted.length;i<m;i++){if(this.posted[i]==msg){callback.reset();callback(this.posted[i])}}callback.msg=msg;return callback},ExecuteHooks:function(msg){var type=(isArray(msg)?msg[0]:msg);if(!this.hooks[type]){return null}return this.hooks[type].Execute(msg)},RemoveHook:function(hook){this.hooks[hook.msg].Remove(hook)}},{signals:{},find:function(name){if(!SIGNAL.signals[name]){SIGNAL.signals[name]=new SIGNAL(name)}return SIGNAL.signals[name]}});BASE.Callback=BASE.CallBack=USING;BASE.Callback.Delay=DELAY;BASE.Callback.After=AFTER;BASE.Callback.Queue=QUEUE;BASE.Callback.Signal=SIGNAL.find;BASE.Callback.Hooks=HOOKS;BASE.Callback.ExecuteHooks=EXECUTEHOOKS})("MathJax");(function(e){var a=window[e];if(!a){a=window[e]={}}var d=(navigator.vendor==="Apple Computer, Inc."&&typeof navigator.vendorSub==="undefined");var g=0;var h=function(i){if(document.styleSheets&&document.styleSheets.length>g){g=document.styleSheets.length}if(!i){i=document.head||((document.getElementsByTagName("head"))[0]);if(!i){i=document.body}}return i};var f=[];var c=function(){for(var k=0,j=f.length;k<j;k++){a.Ajax.head.removeChild(f[k])}f=[]};var b={};b[e]="";b.a11y="[MathJax]/extensions/a11y";b.Contrib="https://cdn.mathjax.org/mathjax/contrib";a.Ajax={loaded:{},loading:{},loadHooks:{},timeout:15*1000,styleDelay:1,config:{root:"",path:b},params:{},STATUS:{OK:1,ERROR:-1},fileURL:function(j){var i;while((i=j.match(/^\[([-._a-z0-9]+)\]/i))&&b.hasOwnProperty(i[1])){j=(b[i[1]]||this.config.root)+j.substr(i[1].length+2)}return j},fileName:function(j){var i=this.config.root;if(j.substr(0,i.length)===i){j="["+e+"]"+j.substr(i.length)}do{var k=false;for(var l in b){if(b.hasOwnProperty(l)&&b[l]){if(j.substr(0,b[l].length)===b[l]){j="["+l+"]"+j.substr(b[l].length);k=true;break}}}}while(k);return j},fileRev:function(j){var i=a.cdnFileVersions[j]||a.cdnVersion||"";if(i){i="?V="+i}return i},urlRev:function(i){return this.fileURL(i)+this.fileRev(i)},Require:function(k,n){n=a.Callback(n);var l;if(k instanceof Object){for(var j in k){if(k.hasOwnProperty(j)){l=j.toUpperCase();k=k[j]}}}else{l=k.split(/\./).pop().toUpperCase()}if(this.params.noContrib&&k.substr(0,9)==="[Contrib]"){n(this.STATUS.ERROR)}else{k=this.fileURL(k);if(this.loaded[k]){n(this.loaded[k])}else{var m={};m[l]=k;this.Load(m,n)}}return n},Load:function(k,m){m=a.Callback(m);var l;if(k instanceof Object){for(var j in k){if(k.hasOwnProperty(j)){l=j.toUpperCase();k=k[j]}}}else{l=k.split(/\./).pop().toUpperCase()}k=this.fileURL(k);if(this.loading[k]){this.addHook(k,m)}else{this.head=h(this.head);if(this.loader[l]){this.loader[l].call(this,k,m)}else{throw Error("Can't load files of type "+l)}}return m},LoadHook:function(l,m,k){m=a.Callback(m);if(l instanceof Object){for(var j in l){if(l.hasOwnProperty(j)){l=l[j]}}}l=this.fileURL(l);if(this.loaded[l]){m(this.loaded[l])}else{this.addHook(l,m,k)}return m},addHook:function(j,k,i){if(!this.loadHooks[j]){this.loadHooks[j]=MathJax.Callback.Hooks()}this.loadHooks[j].Add(k,i);k.file=j},removeHook:function(i){if(this.loadHooks[i.file]){this.loadHooks[i.file].Remove(i);if(!this.loadHooks[i.file].hooks.length){delete this.loadHooks[i.file]}}},Preloading:function(){for(var l=0,j=arguments.length;l<j;l++){var k=this.fileURL(arguments[l]);if(!this.loading[k]){this.loading[k]={preloaded:true}}}},loader:{JS:function(k,m){var j=this.fileName(k);var i=document.createElement("script");var l=a.Callback(["loadTimeout",this,k]);this.loading[k]={callback:m,timeout:setTimeout(l,this.timeout),status:this.STATUS.OK,script:i};this.loading[k].message=a.Message.File(j);i.onerror=l;i.type="text/javascript";i.src=k+this.fileRev(j);this.head.appendChild(i)},CSS:function(j,l){var i=this.fileName(j);var k=document.createElement("link");k.rel="stylesheet";k.type="text/css";k.href=j+this.fileRev(i);this.loading[j]={callback:l,message:a.Message.File(i),status:this.STATUS.OK};this.head.appendChild(k);this.timer.create.call(this,[this.timer.file,j],k)}},timer:{create:function(j,i){j=a.Callback(j);if(i.nodeName==="STYLE"&&i.styleSheet&&typeof(i.styleSheet.cssText)!=="undefined"){j(this.STATUS.OK)}else{if(window.chrome&&i.nodeName==="LINK"){j(this.STATUS.OK)}else{if(d){this.timer.start(this,[this.timer.checkSafari2,g++,j],this.styleDelay)}else{this.timer.start(this,[this.timer.checkLength,i,j],this.styleDelay)}}}return j},start:function(j,i,k,l){i=a.Callback(i);i.execute=this.execute;i.time=this.time;i.STATUS=j.STATUS;i.timeout=l||j.timeout;i.delay=i.total=k||0;if(k){setTimeout(i,k)}else{i()}},time:function(i){this.total+=this.delay;this.delay=Math.floor(this.delay*1.05+5);if(this.total>=this.timeout){i(this.STATUS.ERROR);return 1}return 0},file:function(j,i){if(i<0){a.Ajax.loadTimeout(j)}else{a.Ajax.loadComplete(j)}},execute:function(){this.hook.call(this.object,this,this.data[0],this.data[1])},checkSafari2:function(i,j,k){if(i.time(k)){return}if(document.styleSheets.length>j&&document.styleSheets[j].cssRules&&document.styleSheets[j].cssRules.length){k(i.STATUS.OK)}else{setTimeout(i,i.delay)}},checkLength:function(i,l,n){if(i.time(n)){return}var m=0;var j=(l.sheet||l.styleSheet);try{if((j.cssRules||j.rules||[]).length>0){m=1}}catch(k){if(k.message.match(/protected variable|restricted URI/)){m=1}else{if(k.message.match(/Security error/)){m=1}}}if(m){setTimeout(a.Callback([n,i.STATUS.OK]),0)}else{setTimeout(i,i.delay)}}},loadComplete:function(i){i=this.fileURL(i);var j=this.loading[i];if(j&&!j.preloaded){a.Message.Clear(j.message);clearTimeout(j.timeout);if(j.script){if(f.length===0){setTimeout(c,0)}f.push(j.script)}this.loaded[i]=j.status;delete this.loading[i];this.addHook(i,j.callback)}else{if(j){delete this.loading[i]}this.loaded[i]=this.STATUS.OK;j={status:this.STATUS.OK}}if(!this.loadHooks[i]){return null}return this.loadHooks[i].Execute(j.status)},loadTimeout:function(i){if(this.loading[i].timeout){clearTimeout(this.loading[i].timeout)}this.loading[i].status=this.STATUS.ERROR;this.loadError(i);this.loadComplete(i)},loadError:function(i){a.Message.Set(["LoadFailed","File failed to load: %1",i],null,2000);a.Hub.signal.Post(["file load error",i])},Styles:function(k,l){var i=this.StyleString(k);if(i===""){l=a.Callback(l);l()}else{var j=document.createElement("style");j.type="text/css";this.head=h(this.head);this.head.appendChild(j);if(j.styleSheet&&typeof(j.styleSheet.cssText)!=="undefined"){j.styleSheet.cssText=i}else{j.appendChild(document.createTextNode(i))}l=this.timer.create.call(this,l,j)}return l},StyleString:function(n){if(typeof(n)==="string"){return n}var k="",o,m;for(o in n){if(n.hasOwnProperty(o)){if(typeof n[o]==="string"){k+=o+" {"+n[o]+"}\n"}else{if(a.Object.isArray(n[o])){for(var l=0;l<n[o].length;l++){m={};m[o]=n[o][l];k+=this.StyleString(m)}}else{if(o.substr(0,6)==="@media"){k+=o+" {"+this.StyleString(n[o])+"}\n"}else{if(n[o]!=null){m=[];for(var j in n[o]){if(n[o].hasOwnProperty(j)){if(n[o][j]!=null){m[m.length]=j+": "+n[o][j]}}}k+=o+" {"+m.join("; ")+"}\n"}}}}}}return k}}})("MathJax");MathJax.HTML={Element:function(d,f,e){var g=document.createElement(d),h;if(f){if(f.hasOwnProperty("style")){var c=f.style;f.style={};for(h in c){if(c.hasOwnProperty(h)){f.style[h.replace(/-([a-z])/g,this.ucMatch)]=c[h]}}}MathJax.Hub.Insert(g,f);for(h in f){if(h==="role"||h.substr(0,5)==="aria-"){g.setAttribute(h,f[h])}}}if(e){if(!MathJax.Object.isArray(e)){e=[e]}for(var b=0,a=e.length;b<a;b++){if(MathJax.Object.isArray(e[b])){g.appendChild(this.Element(e[b][0],e[b][1],e[b][2]))}else{if(d==="script"){this.setScript(g,e[b])}else{g.appendChild(document.createTextNode(e[b]))}}}}return g},ucMatch:function(a,b){return b.toUpperCase()},addElement:function(b,a,d,c){return b.appendChild(this.Element(a,d,c))},TextNode:function(a){return document.createTextNode(a)},addText:function(a,b){return a.appendChild(this.TextNode(b))},setScript:function(a,b){if(this.setScriptBug){a.text=b}else{while(a.firstChild){a.removeChild(a.firstChild)}this.addText(a,b)}},getScript:function(a){var b=(a.text===""?a.innerHTML:a.text);return b.replace(/^\s+/,"").replace(/\s+$/,"")},Cookie:{prefix:"mjx",expires:365,Set:function(a,e){var d=[];if(e){for(var g in e){if(e.hasOwnProperty(g)){d.push(g+":"+e[g].toString().replace(/&/g,"&&"))}}}var b=this.prefix+"."+a+"="+escape(d.join("&;"));if(this.expires){var f=new Date();f.setDate(f.getDate()+this.expires);b+="; expires="+f.toGMTString()}try{document.cookie=b+"; path=/"}catch(c){}},Get:function(a,d){if(!d){d={}}var g=new RegExp("(?:^|;\\s*)"+this.prefix+"\\."+a+"=([^;]*)(?:;|$)");var f;try{f=g.exec(document.cookie)}catch(c){}if(f&&f[1]!==""){var j=unescape(f[1]).split("&;");for(var e=0,b=j.length;e<b;e++){f=j[e].match(/([^:]+):(.*)/);var h=f[2].replace(/&&/g,"&");if(h==="true"){h=true}else{if(h==="false"){h=false}else{if(h.match(/^-?(\d+(\.\d+)?|\.\d+)$/)){h=parseFloat(h)}}}d[f[1]]=h}}return d}}};MathJax.Localization={locale:"en",directory:"[MathJax]/localization",strings:{ar:{menuTitle:"\u0627\u0644\u0639\u0631\u0628\u064A\u0629"},ast:{menuTitle:"asturianu"},bg:{menuTitle:"\u0431\u044A\u043B\u0433\u0430\u0440\u0441\u043A\u0438"},bcc:{menuTitle:"\u0628\u0644\u0648\u0686\u06CC"},br:{menuTitle:"brezhoneg"},ca:{menuTitle:"catal\u00E0"},cdo:{menuTitle:"M\u00ECng-d\u0115\u0324ng-ng\u1E73\u0304"},cs:{menuTitle:"\u010De\u0161tina"},da:{menuTitle:"dansk"},de:{menuTitle:"Deutsch"},diq:{menuTitle:"Zazaki"},en:{menuTitle:"English",isLoaded:true},eo:{menuTitle:"Esperanto"},es:{menuTitle:"espa\u00F1ol"},fa:{menuTitle:"\u0641\u0627\u0631\u0633\u06CC"},fi:{menuTitle:"suomi"},fr:{menuTitle:"fran\u00E7ais"},gl:{menuTitle:"galego"},he:{menuTitle:"\u05E2\u05D1\u05E8\u05D9\u05EA"},ia:{menuTitle:"interlingua"},it:{menuTitle:"italiano"},ja:{menuTitle:"\u65E5\u672C\u8A9E"},kn:{menuTitle:"\u0C95\u0CA8\u0CCD\u0CA8\u0CA1"},ko:{menuTitle:"\uD55C\uAD6D\uC5B4"},lb:{menuTitle:"L\u00EBtzebuergesch"},lki:{menuTitle:"\u0644\u06D5\u06A9\u06CC"},lt:{menuTitle:"lietuvi\u0173"},mk:{menuTitle:"\u043C\u0430\u043A\u0435\u0434\u043E\u043D\u0441\u043A\u0438"},nl:{menuTitle:"Nederlands"},oc:{menuTitle:"occitan"},pl:{menuTitle:"polski"},pt:{menuTitle:"portugu\u00EAs"},"pt-br":{menuTitle:"portugu\u00EAs do Brasil"},ru:{menuTitle:"\u0440\u0443\u0441\u0441\u043A\u0438\u0439"},sco:{menuTitle:"Scots"},scn:{menuTitle:"sicilianu"},sk:{menuTitle:"sloven\u010Dina"},sl:{menuTitle:"sloven\u0161\u010Dina"},sv:{menuTitle:"svenska"},th:{menuTitle:"\u0E44\u0E17\u0E22"},tr:{menuTitle:"T\u00FCrk\u00E7e"},uk:{menuTitle:"\u0443\u043A\u0440\u0430\u0457\u043D\u0441\u044C\u043A\u0430"},vi:{menuTitle:"Ti\u1EBFng Vi\u1EC7t"},"zh-hans":{menuTitle:"\u4E2D\u6587\uFF08\u7B80\u4F53\uFF09"},"zh-hant":{menuTitle:"\u6C49\u8BED"}},pattern:/%(\d+|\{\d+\}|\{[a-z]+:\%\d+(?:\|(?:%\{\d+\}|%.|[^\}])*)+\}|.)/g,SPLIT:("axb".split(/(x)/).length===3?function(a,b){return a.split(b)}:function(c,e){var a=[],b,d=0;e.lastIndex=0;while((b=e.exec(c))){a.push(c.substr(d,b.index-d));a.push.apply(a,b.slice(1));d=b.index+b[0].length}a.push(c.substr(d));return a}),_:function(b,a){if(MathJax.Object.isArray(a)){return this.processSnippet(b,a)}return this.processString(this.lookupPhrase(b,a),[].slice.call(arguments,2))},processString:function(l,p,g){var j,e,o=MathJax.Object.isArray;for(j=0,e=p.length;j<e;j++){if(g&&o(p[j])){p[j]=this.processSnippet(g,p[j])}}var f=this.SPLIT(l,this.pattern);for(j=1,e=f.length;j<e;j+=2){var q=f[j].charAt(0);if(q>="0"&&q<="9"){f[j]=p[f[j]-1];if(typeof f[j]==="number"){f[j]=this.number(f[j])}}else{if(q==="{"){q=f[j].substr(1);if(q>="0"&&q<="9"){f[j]=p[f[j].substr(1,f[j].length-2)-1];if(typeof f[j]==="number"){f[j]=this.number(f[j])}}else{var k=f[j].match(/^\{([a-z]+):%(\d+)\|(.*)\}$/);if(k){if(k[1]==="plural"){var d=p[k[2]-1];if(typeof d==="undefined"){f[j]="???"}else{d=this.plural(d)-1;var h=k[3].replace(/(^|[^%])(%%)*%\|/g,"$1$2%\uEFEF").split(/\|/);if(d>=0&&d<h.length){f[j]=this.processString(h[d].replace(/\uEFEF/g,"|"),p,g)}else{f[j]="???"}}}else{f[j]="%"+f[j]}}}}}if(f[j]==null){f[j]="???"}}if(!g){return f.join("")}var a=[],b="";for(j=0;j<e;j++){b+=f[j];j++;if(j<e){if(o(f[j])){a.push(b);a=a.concat(f[j]);b=""}else{b+=f[j]}}}if(b!==""){a.push(b)}return a},processSnippet:function(g,e){var c=[];for(var d=0,b=e.length;d<b;d++){if(MathJax.Object.isArray(e[d])){var f=e[d];if(typeof f[1]==="string"){var h=f[0];if(!MathJax.Object.isArray(h)){h=[g,h]}var a=this.lookupPhrase(h,f[1]);c=c.concat(this.processMarkdown(a,f.slice(2),g))}else{if(MathJax.Object.isArray(f[1])){c=c.concat(this.processSnippet.apply(this,f))}else{if(f.length>=3){c.push([f[0],f[1],this.processSnippet(g,f[2])])}else{c.push(e[d])}}}}else{c.push(e[d])}}return c},markdownPattern:/(%.)|(\*{1,3})((?:%.|.)+?)\2|(`+)((?:%.|.)+?)\4|\[((?:%.|.)+?)\]\(([^\s\)]+)\)/,processMarkdown:function(b,h,d){var j=[],e;var c=b.split(this.markdownPattern);var g=c[0];for(var f=1,a=c.length;f<a;f+=8){if(c[f+1]){e=this.processString(c[f+2],h,d);if(!MathJax.Object.isArray(e)){e=[e]}e=[["b","i","i"][c[f+1].length-1],{},e];if(c[f+1].length===3){e=["b",{},e]}}else{if(c[f+3]){e=this.processString(c[f+4].replace(/^\s/,"").replace(/\s$/,""),h,d);if(!MathJax.Object.isArray(e)){e=[e]}e=["code",{},e]}else{if(c[f+5]){e=this.processString(c[f+5],h,d);if(!MathJax.Object.isArray(e)){e=[e]}e=["a",{href:this.processString(c[f+6],h),target:"_blank"},e]}else{g+=c[f];e=null}}}if(e){j=this.concatString(j,g,h,d);j.push(e);g=""}if(c[f+7]!==""){g+=c[f+7]}}j=this.concatString(j,g,h,d);return j},concatString:function(a,c,b,d){if(c!=""){c=this.processString(c,b,d);if(!MathJax.Object.isArray(c)){c=[c]}a=a.concat(c)}return a},lookupPhrase:function(f,a,d){if(!d){d="_"}if(MathJax.Object.isArray(f)){d=(f[0]||"_");f=(f[1]||"")}var c=this.loadDomain(d);if(c){MathJax.Hub.RestartAfter(c)}var b=this.strings[this.locale];if(b){if(b.domains&&d in b.domains){var e=b.domains[d];if(e.strings&&f in e.strings){a=e.strings[f]}}}return a},loadFile:function(b,d,e){e=MathJax.Callback(e);b=(d.file||b);if(!b.match(/\.js$/)){b+=".js"}if(!b.match(/^([a-z]+:|\[MathJax\])/)){var a=(this.strings[this.locale].directory||this.directory+"/"+this.locale||"[MathJax]/localization/"+this.locale);b=a+"/"+b}var c=MathJax.Ajax.Require(b,function(){d.isLoaded=true;return e()});return(c.called?null:c)},loadDomain:function(c,e){var b,a=this.strings[this.locale];if(a){if(!a.isLoaded){b=this.loadFile(this.locale,a);if(b){return MathJax.Callback.Queue(b,["loadDomain",this,c]).Push(e||{})}}if(a.domains&&c in a.domains){var d=a.domains[c];if(!d.isLoaded){b=this.loadFile(c,d);if(b){return MathJax.Callback.Queue(b).Push(e)}}}}return MathJax.Callback(e)()},Try:function(a){a=MathJax.Callback(a);a.autoReset=true;try{a()}catch(b){if(!b.restart){throw b}MathJax.Callback.After(["Try",this,a],b.restart)}},resetLocale:function(a){if(!a){return}a=a.toLowerCase();while(!this.strings[a]){var c=a.lastIndexOf("-");if(c===-1){return}a=a.substring(0,c)}var b=this.strings[a].remap;this.locale=b?b:a;MathJax.Callback.Signal("Hub").Post(["Locale Reset",this.locale])},setLocale:function(a){this.resetLocale(a);if(MathJax.Menu){this.loadDomain("MathMenu")}},addTranslation:function(b,e,c){var d=this.strings[b],a=false;if(!d){d=this.strings[b]={};a=true}if(!d.domains){d.domains={}}if(e){if(!d.domains[e]){d.domains[e]={}}d=d.domains[e]}MathJax.Hub.Insert(d,c);if(a&&MathJax.Menu.menu){MathJax.Menu.CreateLocaleMenu()}},setCSS:function(b){var a=this.strings[this.locale];if(a){if(a.fontFamily){b.style.fontFamily=a.fontFamily}if(a.fontDirection){b.style.direction=a.fontDirection;if(a.fontDirection==="rtl"){b.style.textAlign="right"}}}return b},fontFamily:function(){var a=this.strings[this.locale];return(a?a.fontFamily:null)},fontDirection:function(){var a=this.strings[this.locale];return(a?a.fontDirection:null)},plural:function(b){var a=this.strings[this.locale];if(a&&a.plural){return a.plural(b)}if(b==1){return 1}return 2},number:function(b){var a=this.strings[this.locale];if(a&&a.number){return a.number(b)}return b}};MathJax.Message={ready:false,log:[{}],current:null,textNodeBug:(navigator.vendor==="Apple Computer, Inc."&&typeof navigator.vendorSub==="undefined")||(window.hasOwnProperty&&window.hasOwnProperty("konqueror")),styles:{"#MathJax_Message":{position:"fixed",left:"1px",bottom:"2px","background-color":"#E6E6E6",border:"1px solid #959595",margin:"0px",padding:"2px 8px","z-index":"102",color:"black","font-size":"80%",width:"auto","white-space":"nowrap"},"#MathJax_MSIE_Frame":{position:"absolute",top:0,left:0,width:"0px","z-index":101,border:"0px",margin:"0px",padding:"0px"}},browsers:{MSIE:function(a){MathJax.Message.msieFixedPositionBug=((document.documentMode||0)<7);if(MathJax.Message.msieFixedPositionBug){MathJax.Hub.config.styles["#MathJax_Message"].position="absolute"}MathJax.Message.quirks=(document.compatMode==="BackCompat")},Chrome:function(a){MathJax.Hub.config.styles["#MathJax_Message"].bottom="1.5em";MathJax.Hub.config.styles["#MathJax_Message"].left="1em"}},Init:function(a){if(a){this.ready=true}if(!document.body||!this.ready){return false}if(this.div&&this.div.parentNode==null){this.div=document.getElementById("MathJax_Message");this.text=(this.div?this.div.firstChild:null)}if(!this.div){var b=document.body;if(this.msieFixedPositionBug&&window.attachEvent){b=this.frame=this.addDiv(document.body);b.removeAttribute("id");b.style.position="absolute";b.style.border=b.style.margin=b.style.padding="0px";b.style.zIndex="101";b.style.height="0px";b=this.addDiv(b);b.id="MathJax_MSIE_Frame";window.attachEvent("onscroll",this.MoveFrame);window.attachEvent("onresize",this.MoveFrame);this.MoveFrame()}this.div=this.addDiv(b);this.div.style.display="none"}if(!this.text){this.text=this.div.appendChild(document.createTextNode(""))}return true},addDiv:function(a){var b=document.createElement("div");b.id="MathJax_Message";if(a.firstChild){a.insertBefore(b,a.firstChild)}else{a.appendChild(b)}return b},MoveFrame:function(){var a=(MathJax.Message.quirks?document.body:document.documentElement);var b=MathJax.Message.frame;b.style.left=a.scrollLeft+"px";b.style.top=a.scrollTop+"px";b.style.width=a.clientWidth+"px";b=b.firstChild;b.style.height=a.clientHeight+"px"},localize:function(a){return MathJax.Localization._(a,a)},filterText:function(a,c,b){if(MathJax.Hub.config.messageStyle==="simple"){if(b==="LoadFile"){if(!this.loading){this.loading=this.localize("Loading")+" "}a=this.loading;this.loading+="."}else{if(b==="ProcessMath"){if(!this.processing){this.processing=this.localize("Processing")+" "}a=this.processing;this.processing+="."}else{if(b==="TypesetMath"){if(!this.typesetting){this.typesetting=this.localize("Typesetting")+" "}a=this.typesetting;this.typesetting+="."}}}}return a},clearCounts:function(){delete this.loading;delete this.processing;delete this.typesetting},Set:function(c,e,b){if(e==null){e=this.log.length;this.log[e]={}}var d="";if(MathJax.Object.isArray(c)){d=c[0];if(MathJax.Object.isArray(d)){d=d[1]}try{c=MathJax.Localization._.apply(MathJax.Localization,c)}catch(a){if(!a.restart){throw a}if(!a.restart.called){if(this.log[e].restarted==null){this.log[e].restarted=0}this.log[e].restarted++;delete this.log[e].cleared;MathJax.Callback.After(["Set",this,c,e,b],a.restart);return e}}}if(this.timer){clearTimeout(this.timer);delete this.timer}this.log[e].text=c;this.log[e].filteredText=c=this.filterText(c,e,d);if(typeof(this.log[e].next)==="undefined"){this.log[e].next=this.current;if(this.current!=null){this.log[this.current].prev=e}this.current=e}if(this.current===e&&MathJax.Hub.config.messageStyle!=="none"){if(this.Init()){if(this.textNodeBug){this.div.innerHTML=c}else{this.text.nodeValue=c}this.div.style.display="";if(this.status){window.status="";delete this.status}}else{window.status=c;this.status=true}}if(this.log[e].restarted){if(this.log[e].cleared){b=0}if(--this.log[e].restarted===0){delete this.log[e].cleared}}if(b){setTimeout(MathJax.Callback(["Clear",this,e]),b)}else{if(b==0){this.Clear(e,0)}}return e},Clear:function(b,a){if(this.log[b].prev!=null){this.log[this.log[b].prev].next=this.log[b].next}if(this.log[b].next!=null){this.log[this.log[b].next].prev=this.log[b].prev}if(this.current===b){this.current=this.log[b].next;if(this.text){if(this.div.parentNode==null){this.Init()}if(this.current==null){if(this.timer){clearTimeout(this.timer);delete this.timer}if(a==null){a=600}if(a===0){this.Remove()}else{this.timer=setTimeout(MathJax.Callback(["Remove",this]),a)}}else{if(MathJax.Hub.config.messageStyle!=="none"){if(this.textNodeBug){this.div.innerHTML=this.log[this.current].filteredText}else{this.text.nodeValue=this.log[this.current].filteredText}}}if(this.status){window.status="";delete this.status}}else{if(this.status){window.status=(this.current==null?"":this.log[this.current].text)}}}delete this.log[b].next;delete this.log[b].prev;delete this.log[b].filteredText;if(this.log[b].restarted){this.log[b].cleared=true}},Remove:function(){this.text.nodeValue="";this.div.style.display="none"},File:function(a){return this.Set(["LoadFile","Loading %1",a],null,null)},Log:function(){var b=[];for(var c=1,a=this.log.length;c<a;c++){b[c]=this.log[c].text}return b.join("\n")}};MathJax.Hub={config:{root:"",config:[],styleSheets:[],styles:{".MathJax_Preview":{color:"#888"}},jax:[],extensions:[],preJax:null,postJax:null,displayAlign:"center",displayIndent:"0",preRemoveClass:"MathJax_Preview",showProcessingMessages:true,messageStyle:"normal",delayStartupUntil:"none",skipStartupTypeset:false,elements:[],positionToHash:true,showMathMenu:true,showMathMenuMSIE:true,menuSettings:{zoom:"None",CTRL:false,ALT:false,CMD:false,Shift:false,discoverable:false,zscale:"200%",renderer:null,font:"Auto",context:"MathJax",locale:null,mpContext:false,mpMouse:false,texHints:true,FastPreview:null,assistiveMML:null,inTabOrder:true,semantics:false},errorSettings:{message:["[",["MathProcessingError","Math Processing Error"],"]"],style:{color:"#CC0000","font-style":"italic"}},ignoreMMLattributes:{}},preProcessors:MathJax.Callback.Hooks(true),inputJax:{},outputJax:{order:{}},processSectionDelay:50,processUpdateTime:250,processUpdateDelay:10,signal:MathJax.Callback.Signal("Hub"),Config:function(a){this.Insert(this.config,a);if(this.config.Augment){this.Augment(this.config.Augment)}},CombineConfig:function(c,f){var b=this.config,g,e;c=c.split(/\./);for(var d=0,a=c.length;d<a;d++){g=c[d];if(!b[g]){b[g]={}}e=b;b=b[g]}e[g]=b=this.Insert(f,b);return b},Register:{PreProcessor:function(){return MathJax.Hub.preProcessors.Add.apply(MathJax.Hub.preProcessors,arguments)},MessageHook:function(){return MathJax.Hub.signal.MessageHook.apply(MathJax.Hub.signal,arguments)},StartupHook:function(){return MathJax.Hub.Startup.signal.MessageHook.apply(MathJax.Hub.Startup.signal,arguments)},LoadHook:function(){return MathJax.Ajax.LoadHook.apply(MathJax.Ajax,arguments)}},UnRegister:{PreProcessor:function(a){MathJax.Hub.preProcessors.Remove(a)},MessageHook:function(a){MathJax.Hub.signal.RemoveHook(a)},StartupHook:function(a){MathJax.Hub.Startup.signal.RemoveHook(a)},LoadHook:function(a){MathJax.Ajax.removeHook(a)}},getAllJax:function(e){var c=[],b=this.elementScripts(e);for(var d=0,a=b.length;d<a;d++){if(b[d].MathJax&&b[d].MathJax.elementJax){c.push(b[d].MathJax.elementJax)}}return c},getJaxByType:function(f,e){var c=[],b=this.elementScripts(e);for(var d=0,a=b.length;d<a;d++){if(b[d].MathJax&&b[d].MathJax.elementJax&&b[d].MathJax.elementJax.mimeType===f){c.push(b[d].MathJax.elementJax)}}return c},getJaxByInputType:function(f,e){var c=[],b=this.elementScripts(e);for(var d=0,a=b.length;d<a;d++){if(b[d].MathJax&&b[d].MathJax.elementJax&&b[d].type&&b[d].type.replace(/ *;(.|\s)*/,"")===f){c.push(b[d].MathJax.elementJax)}}return c},getJaxFor:function(a){if(typeof(a)==="string"){a=document.getElementById(a)}if(a&&a.MathJax){return a.MathJax.elementJax}if(this.isMathJaxNode(a)){if(!a.isMathJax){a=a.firstChild}while(a&&!a.jaxID){a=a.parentNode}if(a){return MathJax.OutputJax[a.jaxID].getJaxFromMath(a)}}return null},isJax:function(a){if(typeof(a)==="string"){a=document.getElementById(a)}if(this.isMathJaxNode(a)){return 1}if(a&&(a.tagName||"").toLowerCase()==="script"){if(a.MathJax){return(a.MathJax.state===MathJax.ElementJax.STATE.PROCESSED?1:-1)}if(a.type&&this.inputJax[a.type.replace(/ *;(.|\s)*/,"")]){return -1}}return 0},isMathJaxNode:function(a){return !!a&&(a.isMathJax||(a.className||"")==="MathJax_MathML")},setRenderer:function(d,c){if(!d){return}var e=MathJax.OutputJax[d];if(!e){MathJax.OutputJax[d]=MathJax.OutputJax({id:"unknown",version:"1.0.0",isUnknown:true});this.config.menuSettings.renderer="";var b="[MathJax]/jax/output/"+d+"/config.js";return MathJax.Ajax.Require(b,["setRenderer",this,d,c])}else{this.config.menuSettings.renderer=d;if(c==null){c="jax/mml"}if(e.isUnknown){e.Register(c)}var a=this.outputJax;if(a[c]&&a[c].length){if(d!==a[c][0].id){a[c].unshift(e);return this.signal.Post(["Renderer Selected",d])}}return null}},Queue:function(){return this.queue.Push.apply(this.queue,arguments)},Typeset:function(c,d){if(!MathJax.isReady){return null}var b=this.elementCallback(c,d);if(b.count){var a=MathJax.Callback.Queue(["PreProcess",this,b.elements],["Process",this,b.elements])}return a.Push(b.callback)},PreProcess:function(e,g){var c=this.elementCallback(e,g);var b=MathJax.Callback.Queue();if(c.count){var f=(c.count===1?[c.elements]:c.elements);b.Push(["Post",this.signal,["Begin PreProcess",c.elements]]);for(var d=0,a=f.length;d<a;d++){if(f[d]){b.Push(["Execute",this.preProcessors,f[d]])}}b.Push(["Post",this.signal,["End PreProcess",c.elements]])}return b.Push(c.callback)},Process:function(a,b){return this.takeAction("Process",a,b)},Update:function(a,b){return this.takeAction("Update",a,b)},Reprocess:function(a,b){return this.takeAction("Reprocess",a,b)},Rerender:function(a,b){return this.takeAction("Rerender",a,b)},takeAction:function(g,d,h){var c=this.elementCallback(d,h);var f=c.elements;var a=MathJax.Callback.Queue(["Clear",this.signal]);var e={scripts:[],start:new Date().getTime(),i:0,j:0,jax:{},jaxIDs:[]};if(c.count){var b=["Delay",MathJax.Callback,this.processSectionDelay];if(!b[2]){b={}}a.Push(["clearCounts",MathJax.Message],["Post",this.signal,["Begin "+g,f]],["Post",this.signal,["Begin Math",f,g]],["prepareScripts",this,g,f,e],["Post",this.signal,["Begin Math Input",f,g]],["processInput",this,e],["Post",this.signal,["End Math Input",f,g]],b,["prepareOutput",this,e,"preProcess"],b,["Post",this.signal,["Begin Math Output",f,g]],["processOutput",this,e],["Post",this.signal,["End Math Output",f,g]],b,["prepareOutput",this,e,"postProcess"],b,["Post",this.signal,["End Math",f,g]],["Post",this.signal,["End "+g,f]],["clearCounts",MathJax.Message])}return a.Push(c.callback)},scriptAction:{Process:function(a){},Update:function(b){var a=b.MathJax.elementJax;if(a&&a.needsUpdate()){a.Remove(true);b.MathJax.state=a.STATE.UPDATE}else{b.MathJax.state=a.STATE.PROCESSED}},Reprocess:function(b){var a=b.MathJax.elementJax;if(a){a.Remove(true);b.MathJax.state=a.STATE.UPDATE}},Rerender:function(b){var a=b.MathJax.elementJax;if(a){a.Remove(true);b.MathJax.state=a.STATE.OUTPUT}}},prepareScripts:function(h,e,g){if(arguments.callee.disabled){return}var b=this.elementScripts(e);var f=MathJax.ElementJax.STATE;for(var d=0,a=b.length;d<a;d++){var c=b[d];if(c.type&&this.inputJax[c.type.replace(/ *;(.|\n)*/,"")]){if(c.MathJax){if(c.MathJax.elementJax&&c.MathJax.elementJax.hover){MathJax.Extension.MathEvents.Hover.ClearHover(c.MathJax.elementJax)}if(c.MathJax.state!==f.PENDING){this.scriptAction[h](c)}}if(!c.MathJax){c.MathJax={state:f.PENDING}}if(c.MathJax.error){delete c.MathJax.error}if(c.MathJax.state!==f.PROCESSED){g.scripts.push(c)}}}},checkScriptSiblings:function(a){if(a.MathJax.checked){return}var b=this.config,f=a.previousSibling;if(f&&f.nodeName==="#text"){var d,e,c=a.nextSibling;if(c&&c.nodeName!=="#text"){c=null}if(b.preJax){if(typeof(b.preJax)==="string"){b.preJax=new RegExp(b.preJax+"$")}d=f.nodeValue.match(b.preJax)}if(b.postJax&&c){if(typeof(b.postJax)==="string"){b.postJax=new RegExp("^"+b.postJax)}e=c.nodeValue.match(b.postJax)}if(d&&(!b.postJax||e)){f.nodeValue=f.nodeValue.replace(b.preJax,(d.length>1?d[1]:""));f=null}if(e&&(!b.preJax||d)){c.nodeValue=c.nodeValue.replace(b.postJax,(e.length>1?e[1]:""))}if(f&&!f.nodeValue.match(/\S/)){f=f.previousSibling}}if(b.preRemoveClass&&f&&f.className===b.preRemoveClass){a.MathJax.preview=f}a.MathJax.checked=1},processInput:function(a){var b,i=MathJax.ElementJax.STATE;var h,e,d=a.scripts.length;try{while(a.i<d){h=a.scripts[a.i];if(!h){a.i++;continue}e=h.previousSibling;if(e&&e.className==="MathJax_Error"){e.parentNode.removeChild(e)}if(!h.parentNode||!h.MathJax||h.MathJax.state===i.PROCESSED){a.i++;continue}if(!h.MathJax.elementJax||h.MathJax.state===i.UPDATE){this.checkScriptSiblings(h);var g=h.type.replace(/ *;(.|\s)*/,"");var j=this.inputJax[g];b=j.Process(h,a);if(typeof b==="function"){if(b.called){continue}this.RestartAfter(b)}b=b.Attach(h,j.id);this.saveScript(b,a,h,i);this.postInputHooks.Execute(b,j.id,h)}else{if(h.MathJax.state===i.OUTPUT){this.saveScript(h.MathJax.elementJax,a,h,i)}}a.i++;var c=new Date().getTime();if(c-a.start>this.processUpdateTime&&a.i<a.scripts.length){a.start=c;this.RestartAfter(MathJax.Callback.Delay(1))}}}catch(f){return this.processError(f,a,"Input")}if(a.scripts.length&&this.config.showProcessingMessages){MathJax.Message.Set(["ProcessMath","Processing math: %1%%",100],0)}a.start=new Date().getTime();a.i=a.j=0;return null},postInputHooks:MathJax.Callback.Hooks(true),saveScript:function(a,d,b,c){if(!this.outputJax[a.mimeType]){b.MathJax.state=c.UPDATE;throw Error("No output jax registered for "+a.mimeType)}a.outputJax=this.outputJax[a.mimeType][0].id;if(!d.jax[a.outputJax]){if(d.jaxIDs.length===0){d.jax[a.outputJax]=d.scripts}else{if(d.jaxIDs.length===1){d.jax[d.jaxIDs[0]]=d.scripts.slice(0,d.i)}d.jax[a.outputJax]=[]}d.jaxIDs.push(a.outputJax)}if(d.jaxIDs.length>1){d.jax[a.outputJax].push(b)}b.MathJax.state=c.OUTPUT},prepareOutput:function(c,f){while(c.j<c.jaxIDs.length){var e=c.jaxIDs[c.j],d=MathJax.OutputJax[e];if(d[f]){try{var a=d[f](c);if(typeof a==="function"){if(a.called){continue}this.RestartAfter(a)}}catch(b){if(!b.restart){MathJax.Message.Set(["PrepError","Error preparing %1 output (%2)",e,f],null,600);MathJax.Hub.lastPrepError=b;c.j++}return MathJax.Callback.After(["prepareOutput",this,c,f],b.restart)}}c.j++}return null},processOutput:function(h){var b,g=MathJax.ElementJax.STATE,d,a=h.scripts.length;try{while(h.i<a){d=h.scripts[h.i];if(!d||!d.parentNode||!d.MathJax||d.MathJax.error){h.i++;continue}var c=d.MathJax.elementJax;if(!c){h.i++;continue}b=MathJax.OutputJax[c.outputJax].Process(d,h);if(b!==false){d.MathJax.state=g.PROCESSED;if(d.MathJax.preview){d.MathJax.preview.innerHTML="";d.MathJax.preview.style.display="none"}this.signal.Post(["New Math",c.inputID])}h.i++;var e=new Date().getTime();if(e-h.start>this.processUpdateTime&&h.i<h.scripts.length){h.start=e;this.RestartAfter(MathJax.Callback.Delay(this.processUpdateDelay))}}}catch(f){return this.processError(f,h,"Output")}if(h.scripts.length&&this.config.showProcessingMessages){MathJax.Message.Set(["TypesetMath","Typesetting math: %1%%",100],0);MathJax.Message.Clear(0)}h.i=h.j=0;return null},processMessage:function(d,b){var a=Math.floor(d.i/(d.scripts.length)*100);var c=(b==="Output"?["TypesetMath","Typesetting math: %1%%"]:["ProcessMath","Processing math: %1%%"]);if(this.config.showProcessingMessages){MathJax.Message.Set(c.concat(a),0)}},processError:function(b,c,a){if(!b.restart){if(!this.config.errorSettings.message){throw b}this.formatError(c.scripts[c.i],b);c.i++}this.processMessage(c,a);return MathJax.Callback.After(["process"+a,this,c],b.restart)},formatError:function(b,f){var h=function(l,k,j,i){return MathJax.Localization._(l,k,j,i)};var e=h("ErrorMessage","Error: %1",f.message)+"\n";if(f.sourceURL||f.fileName){e+="\n"+h("ErrorFile","file: %1",f.sourceURL||f.fileName)}if(f.line||f.lineNumber){e+="\n"+h("ErrorLine","line: %1",f.line||f.lineNumber)}e+="\n\n"+h("ErrorTips","Debugging tips: use %1, inspect %2 in the browser console","'unpacked/MathJax.js'","'MathJax.Hub.lastError'");b.MathJax.error=MathJax.OutputJax.Error.Jax(e,b);if(b.MathJax.elementJax){b.MathJax.error.inputID=b.MathJax.elementJax.inputID}var g=this.config.errorSettings;var a=h(g.messageId,g.message);var c=MathJax.HTML.Element("span",{className:"MathJax_Error",jaxID:"Error",isMathJax:true,id:b.MathJax.error.inputID+"-Frame"},[["span",null,a]]);MathJax.Ajax.Require("[MathJax]/extensions/MathEvents.js",function(){var j=MathJax.Extension.MathEvents.Event,i=MathJax.Hub;c.oncontextmenu=j.Menu;c.onmousedown=j.Mousedown;c.onkeydown=j.Keydown;c.tabIndex=i.getTabOrder(i.getJaxFor(b))});var d=document.getElementById(c.id);if(d){d.parentNode.removeChild(d)}if(b.parentNode){b.parentNode.insertBefore(c,b)}if(b.MathJax.preview){b.MathJax.preview.innerHTML="";b.MathJax.preview.style.display="none"}this.lastError=f;this.signal.Post(["Math Processing Error",b,f])},RestartAfter:function(a){throw this.Insert(Error("restart"),{restart:MathJax.Callback(a)})},elementCallback:function(c,f){if(f==null&&(MathJax.Object.isArray(c)||typeof c==="function")){try{MathJax.Callback(c);f=c;c=null}catch(d){}}if(c==null){c=this.config.elements||[]}if(this.isHTMLCollection(c)){c=this.HTMLCollection2Array(c)}if(!MathJax.Object.isArray(c)){c=[c]}c=[].concat(c);for(var b=0,a=c.length;b<a;b++){if(typeof(c[b])==="string"){c[b]=document.getElementById(c[b])}}if(!document.body){document.body=document.getElementsByTagName("body")[0]}if(c.length==0){c.push(document.body)}if(!f){f={}}return{count:c.length,elements:(c.length===1?c[0]:c),callback:f}},elementScripts:function(e){var b=[];if(MathJax.Object.isArray(e)||this.isHTMLCollection(e)){for(var d=0,a=e.length;d<a;d++){var f=0;for(var c=0;c<d&&!f;c++){f=e[c].contains(e[d])}if(!f){b.push.apply(b,this.elementScripts(e[d]))}}return b}if(typeof(e)==="string"){e=document.getElementById(e)}if(!document.body){document.body=document.getElementsByTagName("body")[0]}if(e==null){e=document.body}if(e.tagName!=null&&e.tagName.toLowerCase()==="script"){return[e]}b=e.getElementsByTagName("script");if(this.msieHTMLCollectionBug){b=this.HTMLCollection2Array(b)}return b},isHTMLCollection:function(a){return("HTMLCollection" in window&&typeof(a)==="object"&&a instanceof HTMLCollection)},HTMLCollection2Array:function(c){if(!this.msieHTMLCollectionBug){return[].slice.call(c)}var b=[];for(var d=0,a=c.length;d<a;d++){b[d]=c[d]}return b},Insert:function(c,a){for(var b in a){if(a.hasOwnProperty(b)){if(typeof a[b]==="object"&&!(MathJax.Object.isArray(a[b]))&&(typeof c[b]==="object"||typeof c[b]==="function")){this.Insert(c[b],a[b])}else{c[b]=a[b]}}}return c},getTabOrder:function(a){return this.config.menuSettings.inTabOrder?0:-1},SplitList:("trim" in String.prototype?function(a){return a.trim().split(/\s+/)}:function(a){return a.replace(/^\s+/,"").replace(/\s+$/,"").split(/\s+/)})};MathJax.Hub.Insert(MathJax.Hub.config.styles,MathJax.Message.styles);MathJax.Hub.Insert(MathJax.Hub.config.styles,{".MathJax_Error":MathJax.Hub.config.errorSettings.style});MathJax.Extension={};MathJax.Hub.Configured=MathJax.Callback({});MathJax.Hub.Startup={script:"",queue:MathJax.Callback.Queue(),signal:MathJax.Callback.Signal("Startup"),params:{},Config:function(){this.queue.Push(["Post",this.signal,"Begin Config"]);if(MathJax.AuthorConfig&&MathJax.AuthorConfig.root){MathJax.Ajax.config.root=MathJax.AuthorConfig.root}if(this.params.locale){MathJax.Localization.resetLocale(this.params.locale);MathJax.Hub.config.menuSettings.locale=this.params.locale}if(this.params.config){var c=this.params.config.split(/,/);for(var b=0,a=c.length;b<a;b++){if(!c[b].match(/\.js$/)){c[b]+=".js"}this.queue.Push(["Require",MathJax.Ajax,this.URL("config",c[b])])}}this.queue.Push(["Config",MathJax.Hub,MathJax.AuthorConfig]);if(this.script.match(/\S/)){this.queue.Push(this.script+";\n1;")}this.queue.Push(["ConfigDelay",this],["ConfigBlocks",this],[function(d){return d.loadArray(MathJax.Hub.config.config,"config",null,true)},this],["Post",this.signal,"End Config"])},ConfigDelay:function(){var a=this.params.delayStartupUntil||MathJax.Hub.config.delayStartupUntil;if(a==="onload"){return this.onload}if(a==="configured"){return MathJax.Hub.Configured}return a},ConfigBlocks:function(){var c=document.getElementsByTagName("script");var b=MathJax.Callback.Queue();for(var d=0,a=c.length;d<a;d++){var e=String(c[d].type).replace(/ /g,"");if(e.match(/^text\/x-mathjax-config(;.*)?$/)&&!e.match(/;executed=true/)){c[d].type+=";executed=true";b.Push(c[d].innerHTML+";\n1;")}}return b.Push(function(){MathJax.Ajax.config.root=MathJax.Hub.config.root})},Cookie:function(){return this.queue.Push(["Post",this.signal,"Begin Cookie"],["Get",MathJax.HTML.Cookie,"menu",MathJax.Hub.config.menuSettings],[function(e){var d=e.menuSettings;if(d.locale){MathJax.Localization.resetLocale(d.locale)}var g=e.menuSettings.renderer,b=e.jax;if(g){var c="output/"+g;b.sort();for(var f=0,a=b.length;f<a;f++){if(b[f].substr(0,7)==="output/"){break}}if(f==a-1){b.pop()}else{while(f<a){if(b[f]===c){b.splice(f,1);break}f++}}b.unshift(c)}if(d.CHTMLpreview!=null){if(d.FastPreview==null){d.FastPreview=d.CHTMLpreview}delete d.CHTMLpreview}if(d.FastPreview&&!MathJax.Extension["fast-preview"]){MathJax.Hub.config.extensions.push("fast-preview.js")}if(e.menuSettings.assistiveMML&&!MathJax.Extension.AssistiveMML){MathJax.Hub.config.extensions.push("AssistiveMML.js")}},MathJax.Hub.config],["Post",this.signal,"End Cookie"])},Styles:function(){return this.queue.Push(["Post",this.signal,"Begin Styles"],["loadArray",this,MathJax.Hub.config.styleSheets,"config"],["Styles",MathJax.Ajax,MathJax.Hub.config.styles],["Post",this.signal,"End Styles"])},Jax:function(){var f=MathJax.Hub.config,c=MathJax.Hub.outputJax;for(var g=0,b=f.jax.length,d=0;g<b;g++){var e=f.jax[g].substr(7);if(f.jax[g].substr(0,7)==="output/"&&c.order[e]==null){c.order[e]=d;d++}}var a=MathJax.Callback.Queue();return a.Push(["Post",this.signal,"Begin Jax"],["loadArray",this,f.jax,"jax","config.js"],["Post",this.signal,"End Jax"])},Extensions:function(){var a=MathJax.Callback.Queue();return a.Push(["Post",this.signal,"Begin Extensions"],["loadArray",this,MathJax.Hub.config.extensions,"extensions"],["Post",this.signal,"End Extensions"])},Message:function(){MathJax.Message.Init(true)},Menu:function(){var b=MathJax.Hub.config.menuSettings,a=MathJax.Hub.outputJax,d;for(var c in a){if(a.hasOwnProperty(c)){if(a[c].length){d=a[c];break}}}if(d&&d.length){if(b.renderer&&b.renderer!==d[0].id){d.unshift(MathJax.OutputJax[b.renderer])}b.renderer=d[0].id}},Hash:function(){if(MathJax.Hub.config.positionToHash&&document.location.hash&&document.body&&document.body.scrollIntoView){var d=decodeURIComponent(document.location.hash.substr(1));var f=document.getElementById(d);if(!f){var c=document.getElementsByTagName("a");for(var e=0,b=c.length;e<b;e++){if(c[e].name===d){f=c[e];break}}}if(f){while(!f.scrollIntoView){f=f.parentNode}f=this.HashCheck(f);if(f&&f.scrollIntoView){setTimeout(function(){f.scrollIntoView(true)},1)}}}},HashCheck:function(b){var a=MathJax.Hub.getJaxFor(b);if(a&&MathJax.OutputJax[a.outputJax].hashCheck){b=MathJax.OutputJax[a.outputJax].hashCheck(b)}return b},MenuZoom:function(){if(MathJax.Hub.config.showMathMenu){if(!MathJax.Extension.MathMenu){setTimeout(function(){MathJax.Callback.Queue(["Require",MathJax.Ajax,"[MathJax]/extensions/MathMenu.js",{}],["loadDomain",MathJax.Localization,"MathMenu"])},1000)}else{setTimeout(MathJax.Callback(["loadDomain",MathJax.Localization,"MathMenu"]),1000)}if(!MathJax.Extension.MathZoom){setTimeout(MathJax.Callback(["Require",MathJax.Ajax,"[MathJax]/extensions/MathZoom.js",{}]),2000)}}},onLoad:function(){var a=this.onload=MathJax.Callback(function(){MathJax.Hub.Startup.signal.Post("onLoad")});if(document.body&&document.readyState){if(MathJax.Hub.Browser.isMSIE){if(document.readyState==="complete"){return[a]}}else{if(document.readyState!=="loading"){return[a]}}}if(window.addEventListener){window.addEventListener("load",a,false);if(!this.params.noDOMContentEvent){window.addEventListener("DOMContentLoaded",a,false)}}else{if(window.attachEvent){window.attachEvent("onload",a)}else{window.onload=a}}return a},Typeset:function(a,b){if(MathJax.Hub.config.skipStartupTypeset){return function(){}}return this.queue.Push(["Post",this.signal,"Begin Typeset"],["Typeset",MathJax.Hub,a,b],["Post",this.signal,"End Typeset"])},URL:function(b,a){if(!a.match(/^([a-z]+:\/\/|\[|\/)/)){a="[MathJax]/"+b+"/"+a}return a},loadArray:function(b,f,c,a){if(b){if(!MathJax.Object.isArray(b)){b=[b]}if(b.length){var h=MathJax.Callback.Queue(),j={},e;for(var g=0,d=b.length;g<d;g++){e=this.URL(f,b[g]);if(c){e+="/"+c}if(a){h.Push(["Require",MathJax.Ajax,e,j])}else{h.Push(MathJax.Ajax.Require(e,j))}}return h.Push({})}}return null}};(function(d){var b=window[d],e="["+d+"]";var c=b.Hub,a=b.Ajax,f=b.Callback;var g=MathJax.Object.Subclass({JAXFILE:"jax.js",require:null,config:{},Init:function(i,h){if(arguments.length===0){return this}return(this.constructor.Subclass(i,h))()},Augment:function(k,j){var i=this.constructor,h={};if(k!=null){for(var l in k){if(k.hasOwnProperty(l)){if(typeof k[l]==="function"){i.protoFunction(l,k[l])}else{h[l]=k[l]}}}if(k.toString!==i.prototype.toString&&k.toString!=={}.toString){i.protoFunction("toString",k.toString)}}c.Insert(i.prototype,h);i.Augment(null,j);return this},Translate:function(h,i){throw Error(this.directory+"/"+this.JAXFILE+" failed to define the Translate() method")},Register:function(h){},Config:function(){this.config=c.CombineConfig(this.id,this.config);if(this.config.Augment){this.Augment(this.config.Augment)}},Startup:function(){},loadComplete:function(i){if(i==="config.js"){return a.loadComplete(this.directory+"/"+i)}else{var h=f.Queue();h.Push(c.Register.StartupHook("End Config",{}),["Post",c.Startup.signal,this.id+" Jax Config"],["Config",this],["Post",c.Startup.signal,this.id+" Jax Require"],[function(j){return MathJax.Hub.Startup.loadArray(j.require,this.directory)},this],[function(j,k){return MathJax.Hub.Startup.loadArray(j.extensions,"extensions/"+k)},this.config||{},this.id],["Post",c.Startup.signal,this.id+" Jax Startup"],["Startup",this],["Post",c.Startup.signal,this.id+" Jax Ready"]);if(this.copyTranslate){h.Push([function(j){j.preProcess=j.preTranslate;j.Process=j.Translate;j.postProcess=j.postTranslate},this.constructor.prototype])}return h.Push(["loadComplete",a,this.directory+"/"+i])}}},{id:"Jax",version:"2.7.5",directory:e+"/jax",extensionDir:e+"/extensions"});b.InputJax=g.Subclass({elementJax:"mml",sourceMenuTitle:["Original","Original Form"],copyTranslate:true,Process:function(l,q){var j=f.Queue(),o;var k=this.elementJax;if(!b.Object.isArray(k)){k=[k]}for(var n=0,h=k.length;n<h;n++){o=b.ElementJax.directory+"/"+k[n]+"/"+this.JAXFILE;if(!this.require){this.require=[]}else{if(!b.Object.isArray(this.require)){this.require=[this.require]}}this.require.push(o);j.Push(a.Require(o))}o=this.directory+"/"+this.JAXFILE;var p=j.Push(a.Require(o));if(!p.called){this.constructor.prototype.Process=function(){if(!p.called){return p}throw Error(o+" failed to load properly")}}k=c.outputJax["jax/"+k[0]];if(k){j.Push(a.Require(k[0].directory+"/"+this.JAXFILE))}return j.Push({})},needsUpdate:function(h){var i=h.SourceElement();return(h.originalText!==b.HTML.getScript(i))},Register:function(h){if(!c.inputJax){c.inputJax={}}c.inputJax[h]=this}},{id:"InputJax",version:"2.7.5",directory:g.directory+"/input",extensionDir:g.extensionDir});b.OutputJax=g.Subclass({copyTranslate:true,preProcess:function(j){var i,h=this.directory+"/"+this.JAXFILE;this.constructor.prototype.preProcess=function(k){if(!i.called){return i}throw Error(h+" failed to load properly")};i=a.Require(h);return i},Process:function(h){throw Error(this.id+" output jax failed to load properly")},Register:function(i){var h=c.outputJax;if(!h[i]){h[i]=[]}if(h[i].length&&(this.id===c.config.menuSettings.renderer||(h.order[this.id]||0)<(h.order[h[i][0].id]||0))){h[i].unshift(this)}else{h[i].push(this)}if(!this.require){this.require=[]}else{if(!b.Object.isArray(this.require)){this.require=[this.require]}}this.require.push(b.ElementJax.directory+"/"+(i.split(/\//)[1])+"/"+this.JAXFILE)},Remove:function(h){}},{id:"OutputJax",version:"2.7.5",directory:g.directory+"/output",extensionDir:g.extensionDir,fontDir:e+(b.isPacked?"":"/..")+"/fonts",imageDir:e+(b.isPacked?"":"/..")+"/images"});b.ElementJax=g.Subclass({Init:function(i,h){return this.constructor.Subclass(i,h)},inputJax:null,outputJax:null,inputID:null,originalText:"",mimeType:"",sourceMenuTitle:["MathMLcode","MathML Code"],Text:function(i,j){var h=this.SourceElement();b.HTML.setScript(h,i);h.MathJax.state=this.STATE.UPDATE;return c.Update(h,j)},Reprocess:function(i){var h=this.SourceElement();h.MathJax.state=this.STATE.UPDATE;return c.Reprocess(h,i)},Update:function(h){return this.Rerender(h)},Rerender:function(i){var h=this.SourceElement();h.MathJax.state=this.STATE.OUTPUT;return c.Process(h,i)},Remove:function(h){if(this.hover){this.hover.clear(this)}b.OutputJax[this.outputJax].Remove(this);if(!h){c.signal.Post(["Remove Math",this.inputID]);this.Detach()}},needsUpdate:function(){return b.InputJax[this.inputJax].needsUpdate(this)},SourceElement:function(){return document.getElementById(this.inputID)},Attach:function(i,j){var h=i.MathJax.elementJax;if(i.MathJax.state===this.STATE.UPDATE){h.Clone(this)}else{h=i.MathJax.elementJax=this;if(i.id){this.inputID=i.id}else{i.id=this.inputID=b.ElementJax.GetID();this.newID=1}}h.originalText=b.HTML.getScript(i);h.inputJax=j;if(h.root){h.root.inputID=h.inputID}return h},Detach:function(){var h=this.SourceElement();if(!h){return}try{delete h.MathJax}catch(i){h.MathJax=null}if(this.newID){h.id=""}},Clone:function(h){var i;for(i in this){if(!this.hasOwnProperty(i)){continue}if(typeof(h[i])==="undefined"&&i!=="newID"){delete this[i]}}for(i in h){if(!h.hasOwnProperty(i)){continue}if(typeof(this[i])==="undefined"||(this[i]!==h[i]&&i!=="inputID")){this[i]=h[i]}}}},{id:"ElementJax",version:"2.7.5",directory:g.directory+"/element",extensionDir:g.extensionDir,ID:0,STATE:{PENDING:1,PROCESSED:2,UPDATE:3,OUTPUT:4},GetID:function(){this.ID++;return"MathJax-Element-"+this.ID},Subclass:function(){var h=g.Subclass.apply(this,arguments);h.loadComplete=this.prototype.loadComplete;return h}});b.ElementJax.prototype.STATE=b.ElementJax.STATE;b.OutputJax.Error={id:"Error",version:"2.7.5",config:{},errors:0,ContextMenu:function(){return b.Extension.MathEvents.Event.ContextMenu.apply(b.Extension.MathEvents.Event,arguments)},Mousedown:function(){return b.Extension.MathEvents.Event.AltContextMenu.apply(b.Extension.MathEvents.Event,arguments)},getJaxFromMath:function(h){return(h.nextSibling.MathJax||{}).error},Jax:function(j,i){var h=MathJax.Hub.inputJax[i.type.replace(/ *;(.|\s)*/,"")];this.errors++;return{inputJax:(h||{id:"Error"}).id,outputJax:"Error",inputID:"MathJax-Error-"+this.errors,sourceMenuTitle:["ErrorMessage","Error Message"],sourceMenuFormat:"Error",originalText:MathJax.HTML.getScript(i),errorText:j}}};b.InputJax.Error={id:"Error",version:"2.7.5",config:{},sourceMenuTitle:["Original","Original Form"]}})("MathJax");(function(o){var h=window[o];if(!h){h=window[o]={}}var d=h.Hub;var s=d.Startup;var w=d.config;var g=document.head||(document.getElementsByTagName("head")[0]);if(!g){g=document.childNodes[0]}var b=(document.documentElement||document).getElementsByTagName("script");if(b.length===0&&g.namespaceURI){b=document.getElementsByTagNameNS(g.namespaceURI,"script")}var f=new RegExp("(^|/)"+o+"\\.js(\\?.*)?$");for(var q=b.length-1;q>=0;q--){if((b[q].src||"").match(f)){s.script=b[q].innerHTML;if(RegExp.$2){var t=RegExp.$2.substr(1).split(/\&/);for(var p=0,l=t.length;p<l;p++){var n=t[p].match(/(.*)=(.*)/);if(n){s.params[unescape(n[1])]=unescape(n[2])}else{s.params[t[p]]=true}}}w.root=b[q].src.replace(/(^|\/)[^\/]*(\?.*)?$/,"");h.Ajax.config.root=w.root;h.Ajax.params=s.params;break}}var k=navigator.userAgent;var a={isMac:(navigator.platform.substr(0,3)==="Mac"),isPC:(navigator.platform.substr(0,3)==="Win"),isMSIE:("ActiveXObject" in window&&"clipboardData" in window),isEdge:("MSGestureEvent" in window&&"chrome" in window&&window.chrome.loadTimes==null),isFirefox:(!!k.match(/Gecko\//)&&!k.match(/like Gecko/)),isSafari:(!!k.match(/ (Apple)?WebKit\//)&&!k.match(/ like iPhone /)&&(!window.chrome||window.chrome.app==null)),isChrome:("chrome" in window&&window.chrome.loadTimes!=null),isOpera:("opera" in window&&window.opera.version!=null),isKonqueror:("konqueror" in window&&navigator.vendor=="KDE"),versionAtLeast:function(y){var x=(this.version).split(".");y=(new String(y)).split(".");for(var z=0,j=y.length;z<j;z++){if(x[z]!=y[z]){return parseInt(x[z]||"0")>=parseInt(y[z])}}return true},Select:function(j){var i=j[d.Browser];if(i){return i(d.Browser)}return null}};var e=k.replace(/^Mozilla\/(\d+\.)+\d+ /,"").replace(/[a-z][-a-z0-9._: ]+\/\d+[^ ]*-[^ ]*\.([a-z][a-z])?\d+ /i,"").replace(/Gentoo |Ubuntu\/(\d+\.)*\d+ (\([^)]*\) )?/,"");d.Browser=d.Insert(d.Insert(new String("Unknown"),{version:"0.0"}),a);for(var v in a){if(a.hasOwnProperty(v)){if(a[v]&&v.substr(0,2)==="is"){v=v.slice(2);if(v==="Mac"||v==="PC"){continue}d.Browser=d.Insert(new String(v),a);var r=new RegExp(".*(Version/| Trident/.*; rv:)((?:\\d+\\.)+\\d+)|.*("+v+")"+(v=="MSIE"?" ":"/")+"((?:\\d+\\.)*\\d+)|(?:^|\\(| )([a-z][-a-z0-9._: ]+|(?:Apple)?WebKit)/((?:\\d+\\.)+\\d+)");var u=r.exec(e)||["","","","unknown","0.0"];d.Browser.name=(u[1]!=""?v:(u[3]||u[5]));d.Browser.version=u[2]||u[4]||u[6];break}}}try{d.Browser.Select({Safari:function(j){var i=parseInt((String(j.version).split("."))[0]);if(i>85){j.webkit=j.version}if(i>=538){j.version="8.0"}else{if(i>=537){j.version="7.0"}else{if(i>=536){j.version="6.0"}else{if(i>=534){j.version="5.1"}else{if(i>=533){j.version="5.0"}else{if(i>=526){j.version="4.0"}else{if(i>=525){j.version="3.1"}else{if(i>500){j.version="3.0"}else{if(i>400){j.version="2.0"}else{if(i>85){j.version="1.0"}}}}}}}}}}j.webkit=(navigator.appVersion.match(/WebKit\/(\d+)\./))[1];j.isMobile=(navigator.appVersion.match(/Mobile/i)!=null);j.noContextMenu=j.isMobile},Firefox:function(j){if((j.version==="0.0"||k.match(/Firefox/)==null)&&navigator.product==="Gecko"){var m=k.match(/[\/ ]rv:(\d+\.\d.*?)[\) ]/);if(m){j.version=m[1]}else{var i=(navigator.buildID||navigator.productSub||"0").substr(0,8);if(i>="20111220"){j.version="9.0"}else{if(i>="20111120"){j.version="8.0"}else{if(i>="20110927"){j.version="7.0"}else{if(i>="20110816"){j.version="6.0"}else{if(i>="20110621"){j.version="5.0"}else{if(i>="20110320"){j.version="4.0"}else{if(i>="20100121"){j.version="3.6"}else{if(i>="20090630"){j.version="3.5"}else{if(i>="20080617"){j.version="3.0"}else{if(i>="20061024"){j.version="2.0"}}}}}}}}}}}}j.isMobile=(navigator.appVersion.match(/Android/i)!=null||k.match(/ Fennec\//)!=null||k.match(/Mobile/)!=null)},Chrome:function(i){i.noContextMenu=i.isMobile=!!navigator.userAgent.match(/ Mobile[ \/]/)},Opera:function(i){i.version=opera.version()},Edge:function(i){i.isMobile=!!navigator.userAgent.match(/ Phone/)},MSIE:function(j){j.isMobile=!!navigator.userAgent.match(/ Phone/);j.isIE9=!!(document.documentMode&&(window.performance||window.msPerformance));MathJax.HTML.setScriptBug=!j.isIE9||document.documentMode<9;MathJax.Hub.msieHTMLCollectionBug=(document.documentMode<9);if(document.documentMode<10&&!s.params.NoMathPlayer){try{new ActiveXObject("MathPlayer.Factory.1");j.hasMathPlayer=true}catch(m){}try{if(j.hasMathPlayer){var i=document.createElement("object");i.id="mathplayer";i.classid="clsid:32F66A20-7614-11D4-BD11-00104BD3F987";g.appendChild(i);document.namespaces.add("m","http://www.w3.org/1998/Math/MathML");j.mpNamespace=true;if(document.readyState&&(document.readyState==="loading"||document.readyState==="interactive")){document.write('<?import namespace="m" implementation="#MathPlayer">');j.mpImported=true}}else{document.namespaces.add("mjx_IE_fix","http://www.w3.org/1999/xlink")}}catch(m){}}}})}catch(c){console.error(c.message)}d.Browser.Select(MathJax.Message.browsers);if(h.AuthorConfig&&typeof h.AuthorConfig.AuthorInit==="function"){h.AuthorConfig.AuthorInit()}d.queue=h.Callback.Queue();d.queue.Push(["Post",s.signal,"Begin"],["Config",s],["Cookie",s],["Styles",s],["Message",s],function(){var i=h.Callback.Queue(s.Jax(),s.Extensions());return i.Push({})},["Menu",s],s.onLoad(),function(){MathJax.isReady=true},["Typeset",s],["Hash",s],["MenuZoom",s],["Post",s.signal,"End"])})("MathJax")}};


==> Untitled Diagram (2).drawio - diagrams.net_files/OneDrive.js <==
//Edited to allow accessToken with sharepoint sites
//2:12920 added case n.default.filesV2:case n.default.msa:
//2:13101 changed case n.default.filesV2 to case 'n.default.filesV2' AND case n.default.msa to case 'n.default.msa' 

//! Copyright (c) Microsoft Corporation. All rights reserved.
var __extends=this&&this.__extends||function(e,t){for(var r in t)t.hasOwnProperty(r)&&(e[r]=t[r]);function i(){this.constructor=e}i.prototype=t.prototype;e.prototype=new i};!function(e){if("object"==typeof exports&&"undefined"!=typeof module)module.exports=e();else if("function"==typeof define&&define.amd)define([],e);else{("undefined"!=typeof window?window:"undefined"!=typeof global?global:"undefined"!=typeof self?self:this).OneDrive=e()}}(function(){return function o(a,s,u){function l(t,e){if(!s[t]){if(!a[t]){var r="function"==typeof require&&require;if(!e&&r)return r(t,!0);if(d)return d(t,!0);var i=new Error("Cannot find module '"+t+"'");throw i.code="MODULE_NOT_FOUND",i}var n=s[t]={exports:{}};a[t][0].call(n.exports,function(e){return l(a[t][1][e]||e)},n,n.exports,o,a,s,u)}return s[t].exports}for(var d="function"==typeof require&&require,e=0;e<u.length;e++)l(u[e]);return l}({1:[function(e,t,r){!function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var r=function(){function e(){}e.SDK_VERSION="js-v"+(e.SDK_VERSION_NUMBER="7.2");e.TYPE_BOOLEAN="boolean";e.TYPE_FUNCTION="function";e.TYPE_OBJECT="object";e.TYPE_STRING="string";e.TYPE_NUMBER="number";e.VROOM_URL="https://api.onedrive.com/v1.0/";e.VROOM_ENDPOINT_HINT="api.onedrive.com";e.GRAPH_URL="https://graph.microsoft.com/v1.0/";e.NONCE_LENGTH=5;e.CUSTOMER_TID="9188040d-6c67-4c5b-b112-36a304b66dad";e.DEFAULT_QUERY_ITEM_PARAMETER="select=id";return e}();t.default=r}(0,r)},{}],2:[function(e,t,r){t.exports=function(e,t,r,i){"use strict";var n=function(){function e(){}e.open=function(e){r.default.open(e)};e.save=function(e){r.default.save(e)};return e}();i.onAuth();return n}(0,0,e("./OneDriveApp"),e("./controllers/Oauth"))},{"./OneDriveApp":3,"./controllers/Oauth":7}],3:[function(e,t,r){!function(e,t,r,i,n,o,a,s){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var u=function(){function t(){}t.open=function(e){if(t.isReady()){e||r.throwError(new o.default(i.default.unknown,"missing picker options")).exposeToPublic();n.default.logMessage("open started");new a.default(e).launchInvoker().then(function(){t.reset()})}};t.save=function(e){if(t.isReady()){e||r.throwError(new o.default(i.default.unknown,"missing saver options"));n.default.logMessage("save started");new s.default(e).launchInvoker().then(function(){t.reset()})}};t.reset=function(){t.checked=!1};t.isReady=function(){return!t.checked&&(t.checked=!0)};t.checked=!1;return t}();t.default=u}(0,r,e("./utilities/ErrorHandler"),e("./models/ErrorType"),e("./utilities/Logging"),e("./models/OneDriveSdkError"),e("./controllers/Picker"),e("./controllers/Saver"))},{"./controllers/Picker":8,"./controllers/Saver":10,"./models/ErrorType":13,"./models/OneDriveSdkError":16,"./utilities/ErrorHandler":26,"./utilities/Logging":27}],4:[function(e,t,r){!function(e,t,d,p,f,c,h,v,m,g,y){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var _=100,E=5,w=18e5,i="root";function T(e,t,r){var i=b(e,t.apiEndpointUrl);r&&(i=m.appendToPath(i,"?"+r));var o=new g.default({url:i,clientId:t.clientId,method:g.default.HTTP_GET,apiEndpoint:t.apiEndpoint,headers:{Authorization:"bearer "+t.accessToken}});f.default.logMessage("performing GET on item with id: "+e.id);return new y.Promise(function(i,n){o.start(function(e,t){var r=JSON.parse(e.responseText);i(r)},function(e,t,r){n({errorCode:p.default[p.default.webRequestFailure],message:"HTTP error status: "+t})})})}t.getItem=T;t.getItems=function(e,t,r){for(var i=[],n={webUrl:null,value:[]},o=0,a=e.value;o<a.length;o++){var s=a[o];i.push(T(s,t,r))}return y.Promise.all(i).then(function(e){n.value=e;return n},function(e){f.default.logError("Received ajax error.",e);return e})};function u(o,e,t){var a=m.appendToPath(b(o,e.apiEndpointUrl),v.format("{0}.createLink",e.apiActionNamingSpace)),r=new g.default({url:a,clientId:e.clientId,method:g.default.HTTP_POST,apiEndpoint:e.apiEndpoint,headers:{Authorization:"bearer "+e.accessToken},json:JSON.stringify(t)});return new y.Promise(function(i,n){r.start(function(e,t,r){f.default.logMessage(v.format("POST createLink succeeded via path {0}",a));o.permissions=[JSON.parse(e.responseText)];i(o)},function(e,t,r){f.default.logMessage(v.format("POST createLink failed via path {0}",a));n({errorCode:p.default[p.default.webRequestFailure],message:t})})})}t.shareItem=u;t.shareItems=function(e,t,r){for(var i=[],n={webUrl:null,value:[]},o=0,a=e.value;o<a.length;o++){var s=a[o];i.push(u(s,t,r))}return y.Promise.all(i).then(function(e){n.value=e;return n},function(e){f.default.logError("Received sharing error.",e);return e})};t.saveItemByFormUpload=function(u,l,e,d,c){var t=null;return new y.Promise(function(a,s){window.File&&e instanceof window.File?t=new FileReader:s(new h.default(p.default.unsupportedFeature,"FileReader is not supported in this browser"));t.onerror=function(e){f.default.logError("failed to read or upload the file",e);s(new h.default(p.default.fileReaderFailure,"failed to read or upload the file, see console log for details"))};t.onload=function(e){var t=m.appendToPath(b(u,d.apiEndpointUrl),"children('"+l.name+"')/content"),r={};r["@name.conflictBehavior"]=l["@name.conflictBehavior"];var i={};i.Authorization="bearer "+d.accessToken;i["Content-Type"]="multipart/form-data";var n=new g.default({url:m.appendQueryStrings(t,r),clientId:d.clientId,headers:i,apiEndpoint:d.apiEndpoint}),o=e.target.result;n.upload(o,function(e,t){a({webUrl:null,value:[JSON.parse(e.responseText)]})},function(e,t,r){s(new h.default(p.default.webRequestFailure,v.format("file uploading failed by form uplaod with HTTP status: {0}",t)))},function(e,t){c(t.progressPercentage)})};t.readAsArrayBuffer(e)})};t.saveItemByUriUpload=function(e,t,r,i){if(i.apiEndpoint===d.default.filesV2||i.apiEndpoint===d.default.graph_odb)return new y.Promise(function(e,t){t(new h.default(p.default.unsupportedFeature,"URL upload not supported for OneDrive business"))});var n,o=m.appendToPath(b(e,i.apiEndpointUrl),"children"),a={Prefer:"respond-async"};a.Authorization="bearer "+i.accessToken;t[(n=i.apiEndpoint,n===d.default.graph_odb||n===d.default.graph_odc?"@microsoft.graph.sourceUrl":"@content.sourceUrl")]=r;t.file={};var s,u,l=new g.default({url:o,clientId:i.clientId,method:g.default.HTTP_POST,headers:a,json:JSON.stringify(t),apiEndpoint:i.apiEndpoint});return m.isPathDataUrl(r)?(u=l,new y.Promise(function(i,n){u.start(function(e,t){if(200===t||201===t){var r={webUrl:null,value:[c.deserializeJSON(e.responseText)]};i(r)}else n(new h.default(p.default.webRequestFailure,v.format("file uploading failed by data uri with HTTP status: {0}",t)))},function(e,t,r){n(new h.default(p.default.webRequestFailure,v.format("file uploading failed with HTTP status: {0}",t)))})})):m.isPathFullUrl(r)?(s=l,new y.Promise(function(i,n){s.start(function(e,t){if(202===t){var r=e.getResponseHeader("Location");r||n({errorCode:p.default.badResponse,message:"missing 'Location' header on response"});i(r)}else n(new h.default(p.default.webRequestFailure,v.format("create upload by url job failed with HTTP status: {0}",t)))},function(e,t,r){n(new h.default(p.default.webRequestFailure,v.format("create upload by url job failed with HTTP status: {0}",t)))})})).then(function(e){return(s=e,new y.Promise(function(n,a){!function t(r,i){if(!r--){i*=2;r=E}(e=s,o=new g.default({url:e,method:g.default.HTTP_GET}),new y.Promise(function(i,n){o.start(function(e,t){switch(t){case 202:case 200:var r=c.deserializeJSON(e.responseText);i(r);break;default:n(new h.default(p.default.webRequestFailure,v.format("polling upload job failed with HTTP status: {0}",t)))}},function(e,t,r){n(new h.default(p.default.webRequestFailure,v.format("polling upload job failed with HTTP status: {0}",t)))})})).then(function(e){e.resourceId?n(e.resourceId):i<=w?setTimeout(t(r,i),i):a(new h.default(p.default.webRequestFailure,"polling the uploading job takes too much time"))});var e,o}(E,_)})).then(function(e){return T({id:e},i).then(function(e){var t={webUrl:null,value:[e]};return y.Promise.resolve(t)})});var s}):void 0};t.getUserTenantUrl=function(e){var t=m.appendQueryString(m.appendToPath(e.apiEndpointUrl,"me"),"$select","mySite"),r={};r.Authorization="bearer "+e.accessToken;r.Accept="application/json";var o=new g.default({url:t,clientId:e.clientId,method:g.default.HTTP_GET,headers:r,apiEndpoint:e.apiEndpoint});return new y.Promise(function(i,n){o.start(function(e,t){var r=c.deserializeJSON(e.responseText);r.mySite?i(r.mySite):n(new h.default(p.default.badResponse,v.format("Cannot find the personal tenant url, response text: {0}",e.responseText)))},function(e,t,r){n(new h.default(p.default.webRequestFailure,v.format("graph/me request failed, status code: '{0}', response text: '{1}'",g.default.statusCodeToString(t),e.responseText)))})})};function b(e,t){var r;r=e.parentReference&&e.parentReference.driveId?m.appendToPath("drives",e.parentReference.driveId):"drive";r=m.appendToPath(r,e.id===i?"root":"items/"+e.id);return m.appendToPath(t,r)}}(0,r,e("../models/ApiEndpoint"),e("../models/ErrorType"),e("../utilities/Logging"),e("../utilities/ObjectUtilities"),e("../models/OneDriveSdkError"),e("../utilities/StringUtilities"),e("../utilities/UrlUtilities"),e("../utilities/XHR"),e("es6-promise"))},{"../models/ApiEndpoint":11,"../models/ErrorType":13,"../models/OneDriveSdkError":16,"../utilities/Logging":27,"../utilities/ObjectUtilities":28,"../utilities/StringUtilities":30,"../utilities/UrlUtilities":32,"../utilities/XHR":33,"es6-promise":34}],5:[function(e,t,r){!function(e,t,n,o,d,c,p,f,r,a,i,h,s,u,v,m,l){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var g=function(){function e(e){this.invokerOptions=e;this.popup=new u.default}e.prototype.launchInvoker=function(){var e=this,t=this.invokerOptions;return this.launch().catch(function(e){r.default.logError("Failed due to unknown error: ",e);t.error(e)}).then(function(){e.cleanPopupAndIFrame()})};e.prototype.launch=function(e){var l=this;return this.buildOauthPromise(e).then(function(e){return e&&"cancel"===e.type?e:l.buildPickerUI(e)}).then(function(e){var t=l.invokerOptions;e.type||p.throwError(new h.default(f.default.badResponse,m.format("received bad response from picker UX: {0}",JSON.stringify(e)))).exposeToPublic();if("switch"===e.type)return l.launch(!0);if("success"===e.type){for(var r=[],i=!1,n=0,o=e.items;n<o.length;n++){var a=o[n];a.driveItem&&!i&&(i=!0);r.push(a)}var s={webUrl:null,value:r},u=void 0;if(!t.needAPICall()||i&&"rps"===t.accessToken.toLowerCase())u=v.Promise.resolve(s);else{l.apiRequestConfig=l.buildApiConfig();u=l.makeApiRequest(s)}return u.then(function(e){l.oauthResponse&&(e.accessToken=l.oauthResponse.accessToken);l.apiRequestConfig?e.apiEndpoint=l.apiRequestConfig.apiEndpointUrl:l.loginHint&&l.loginHint.endpointHint===c.default.aad&&(e.apiEndpoint=d.default.GRAPH_URL);t.success(e);return e})}if("cancel"===e.type){t.cancel();return v.Promise.resolve({webUrl:null,value:null})}})};e.prototype.buildOauthPromise=function(e){return e||this.invokerOptions.needOauth()?i.auth(i.buildOauthConfig(this.invokerOptions,e),this.popup):v.Promise.resolve(null)};e.prototype.buildPickerUI=function(e){var r,i=this;if(e){this.oauthResponse=e;r=a.updateLoginHint(this.invokerOptions.clientId,this.oauthResponse.idToken,this.invokerOptions)}else{this.invokerOptions.endpointHint!==c.default.msa&&this.invokerOptions.endpointHint!==c.default.tenant&&p.throwError(new h.default(f.default.optionsError,"must specify the endpointHint in advanced options as 'api.onedrive.com' for customer picker or the url for business picker/tenant")).exposeToPublic();var t=this.invokerOptions.endpointHint===c.default.msa;r={loginHint:null,timeStamp:null,apiEndpoint:t?n.default.msa:n.default.filesV2,endpointHint:t?c.default.msa:c.default.tenant,isConsumerAccount:t}}return((this.loginHint=r).apiEndpoint===n.default.graph_odb?o.getUserTenantUrl(this.buildApiConfig()):v.Promise.resolve(void 0)).then(function(e){i.pickerUX=s.generatePickerUX(r.apiEndpoint,r.endpointHint===c.default.tenant?i.invokerOptions.siteUrl:e);var t=i.buildPickerUXConfig(i.invokerOptions);i.invokerOptions.navEntryLocation&&(t.entryLocation=i.invokerOptions.navEntryLocation);i.invokerOptions.navSourceTypes&&(t.sourceTypes=i.invokerOptions.navSourceTypes);i.invokerOptions.linkType&&(t.linkType=i.invokerOptions.linkType);t.trapFocus=i.invokerOptions.trapFocus;return i.pickerUX.invokePickerUX(t,i.popup)})};e.prototype.getApiRequestConfig=function(){return this.apiRequestConfig};e.prototype.buildApiConfig=function(){this.loginHint||p.throwError(new h.default(f.default.internalError,"missing loginHint when trying to build API request")).exposeToPublic();this.oauthResponse||this.invokerOptions.accessToken||p.throwError(new h.default(f.default.internalError,"missing access token when trying to build API request")).exposeToPublic();var e=null,t=null;switch(this.loginHint.apiEndpoint){case n.default.filesV2:case n.default.msa:case n.default.graph_odb:case n.default.graph_odc:e=d.default.GRAPH_URL;t="microsoft.graph";break;case 'n.default.msa':e=d.default.VROOM_URL;t="action";break;case 'n.default.filesV2':e=l.appendToPath(this.invokerOptions.siteUrl,"_api/v2.0/");t="action";break;default:p.throwError(new h.default(f.default.internalError,"apiEndpoint in loginHint is not correct"))}return{accessToken:this.oauthResponse?this.oauthResponse.accessToken:this.invokerOptions.accessToken,apiEndpoint:this.loginHint.apiEndpoint,apiEndpointUrl:e,apiActionNamingSpace:t,clientId:this.invokerOptions.clientId}};e.prototype.cleanPopupAndIFrame=function(){this.popup&&this.popup.close();this.pickerUX&&this.pickerUX.removeIFrame()};return e}();t.default=g}(0,r,e("../models/ApiEndpoint"),e("./ApiRequest"),e("../Constants"),e("../models/DomainHint"),e("../utilities/ErrorHandler"),e("../models/ErrorType"),e("../utilities/Logging"),e("./LoginCache"),e("./Oauth"),e("../models/OneDriveSdkError"),e("./PickerUX"),e("../utilities/Popup"),e("es6-promise"),e("../utilities/StringUtilities"),e("../utilities/UrlUtilities"))},{"../Constants":1,"../models/ApiEndpoint":11,"../models/DomainHint":12,"../models/ErrorType":13,"../models/OneDriveSdkError":16,"../utilities/ErrorHandler":26,"../utilities/Logging":27,"../utilities/Popup":29,"../utilities/StringUtilities":30,"../utilities/UrlUtilities":32,"./ApiRequest":4,"./LoginCache":6,"./Oauth":7,"./PickerUX":9,"es6-promise":34}],6:[function(e,t,r){!function(e,t,d,c,p,f,i,n,o,a){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var s="preferred_username",h="odsdkLoginHint";t.getLoginHint=function(e){e||i.throwError(new o.default(n.default.optionsError,"invoker option is not defined!"));var t=(c.getCacheItem(h)||{})["od7-"+e.clientId];return t?e.endpointHint!==t.endpointHint?null:e.loginHint&&e.loginHint!==t.loginHint?null:t:null};t.loginHintExpired=function(){var e=c.getCacheItem(h);return 36e5<(new Date).getTime()-e.timeStamp};t.updateLoginHint=function(e,t,r){var i,n,o,a;switch(r.endpointHint){case f.default.aad:var s=this.parseIdToken(t);i=s.preferredUserName;if(s.tid===p.default.CUSTOMER_TID){o=d.default.graph_odc;a=!0}else{o=d.default.graph_odb;a=!1}n=f.default.aad;break;case f.default.msa:o=d.default.msa;n=f.default.msa;i=r.loginHint;a=!0;break;case f.default.tenant:o=d.default.filesV2;n=f.default.tenant;i=r.loginHint;a=!1}var u={apiEndpoint:o,loginHint:i,endpointHint:n,timeStamp:(new Date).getTime(),isConsumerAccount:a},l=c.getCacheItem(h)||{};l["od7-"+e]=u;c.setCacheItem(h,l);return u};t.parseIdToken=function(e){e||i.throwError(new o.default(n.default.badResponse,"id_token is missing in oauth response"));var t=e.split(".")[1].replace("-","+").replace("_","/"),r=a.deserializeJSON(atob(t));r.tid||i.throwError(new o.default(n.default.badResponse,"tid is missing in id_token response"));r[s]||i.throwError(new o.default(n.default.badResponse,"preferred_username is missing in id_token response"));return{tid:r.tid,preferredUserName:r[s]}}}(0,r,e("../models/ApiEndpoint"),e("../utilities/Cache"),e("../Constants"),e("../models/DomainHint"),e("../utilities/ErrorHandler"),e("../models/ErrorType"),e("../models/OneDriveSdkError"),e("../utilities/ObjectUtilities"))},{"../Constants":1,"../models/ApiEndpoint":11,"../models/DomainHint":12,"../models/ErrorType":13,"../models/OneDriveSdkError":16,"../utilities/Cache":22,"../utilities/ErrorHandler":26,"../utilities/ObjectUtilities":28}],7:[function(e,t,r){!function(e,t,r,a,u,s,l,d,c,p,i,f){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var n="access_token",o="error",h="error_description",v="id_token",m="oauth",g="state",y="https://login.microsoftonline.com/common/oauth2/authorize",_="https://login.microsoftonline.com/common/oauth2/v2.0/authorize",E="https://login.live.com/oauth20_authorize.srf",w="[OneDriveSDK-OauthResponse]";t.onAuth=function(){u.onDocumentReady(function(){var e=f.readCurrentUrlParameters();(e[m]||(e[o]||e[n])&&e[g])&&window.opener&&T(e,new r.default(window.opener))})};function T(e,t){u.displayOverlay();e[m]?function(e){var t;switch(e.endpoint){case c.default.AAD:t=(o=e,f.appendQueryStrings(y,{redirect_uri:o.redirectUri,client_id:o.clientId,response_type:"token",state:o.state,resource:o.origin}));break;case c.default.AADv2:t=(i="profile openid https://graph.microsoft.com/User.Read "+(r=e).scopes.map(function(e){return"https://graph.microsoft.com/"+e}).join(" "),n=f.appendQueryStrings(_,{redirect_uri:r.redirectUri,client_id:r.clientId,scope:i,response_mode:"fragment",state:r.state,nonce:f.generateNonce()}),n+="&response_type=id_token+token");break;case c.default.MSA:t=function(e){for(var t=!1,r=0,i=e.scopes;r<i.length;r++){var n=i[r];t=t||1<n.toLowerCase().indexOf("readwrite")}return f.appendQueryStrings(E,{redirect_uri:e.redirectUri,client_id:e.clientId,response_type:"token",state:e.state,scope:"onedrive."+(t?"readwrite":"readonly")})}(e);break;default:s.throwError(new p.default(l.default.badResponse,"received bad oauth endpoint, endpoint value is: "+e.endpoint))}var r,i,n;var o;if(e.switchAccount)t=f.appendQueryString(t,"prompt","select_account");else if(e.loginHint){t=f.appendQueryString(t,"login_hint",e.loginHint);t=f.appendQueryString(t,"domain_hint",e.isConsumerAccount?"consumers":"organizations")}f.redirect(t)}(JSON.parse(e[m])):e[o]?b((i=e,{type:"error",error:new p.default(l.default.badResponse,i[h]),state:i[g]}),t):e[n]&&b({type:"success",accessToken:(r=e)[n],idToken:r[v],state:r[g]},t);var r,i}t.handleOauth=T;function b(e,t){if(e.state){var r=e.state.split("_");2!==r.length&&s.throwError(new p.default(l.default.badResponse,"received bad state parameter from Oauth endpoint, state received: "+e.state)).exposeToPublic();var i=r[0];t?t.send(w+JSON.stringify(e),i):s.throwError(new p.default(l.default.popupOpen,"opener is not defined")).exposeToPublic()}else s.throwError(new p.default(l.default.badResponse,"missing state parameter from Oauth redirect")).exposeToPublic()}t.auth=function(e,a){var s=document.location.origin+"_"+f.generateNonce();e.state=s;return new i.Promise(function(i,n){var o=u.onMessage(function(e){if(e.data&&0===e.data.indexOf(w)){var t=JSON.parse(e.data.substring(w.length));if(t.state===s&&e.source===a.getPopupWindow()){u.removeMessageListener(o);if("error"===t.type||t.error){var r=l.default[t.error.errorCode];n(new p.default(r,t.error.message))}else i(t)}else n(new p.default(l.default.popupOpen,"Another popup is already opened."))}});return a.openPopup(f.appendQueryString(e.redirectUri,m,JSON.stringify(e))).then(function(){i({type:"cancel",state:s})})})};t.buildOauthConfig=function(t,e){var r;switch(t.endpointHint){case a.default.aad:r=c.default.AADv2;break;case a.default.msa:r=c.default.MSA;break;case a.default.tenant:r=c.default.AAD}var i=t.scopes.map(function(e){return e+(-1<e.indexOf("Files.")&&t.needSharePointPermission?".All":"")}),n={clientId:t.clientId,endpoint:r,scopes:i,origin:window.location.origin,redirectUri:t.redirectUri,switchAccount:e},o=d.getLoginHint(t);if(t.loginHint){n.loginHint=t.loginHint;n.isConsumerAccount=t.isConsumerAccount}else if(o){n.loginHint=o.loginHint;n.isConsumerAccount=o.isConsumerAccount}return n}}(0,r,e("../utilities/Channel"),e("../models/DomainHint"),e("../utilities/DomUtilities"),e("../utilities/ErrorHandler"),e("../models/ErrorType"),e("./LoginCache"),e("../models/OauthEndpoint"),e("../models/OneDriveSdkError"),e("es6-promise"),e("../utilities/UrlUtilities"))},{"../models/DomainHint":12,"../models/ErrorType":13,"../models/OauthEndpoint":15,"../models/OneDriveSdkError":16,"../utilities/Channel":24,"../utilities/DomUtilities":25,"../utilities/ErrorHandler":26,"../utilities/UrlUtilities":32,"./LoginCache":6,"es6-promise":34}],8:[function(e,t,r){!function(e,t,r,n,o,i,a,s,u,l,d){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var c=function(i){__extends(t,i);function t(e){var t=a.shallowClone(e),r=new s.default(t);return i.call(this,r)||this}t.prototype.buildPickerUXConfig=function(e){return{applicationId:e.clientId,accessLevel:t.ACCESS_LEVEL,filter:e.filter,id:d.generateNonce(),navEnabled:e.navEnabled,origin:window.location.origin,parentDiv:e.parentDiv,redirectUri:e.redirectUri,selectionMode:e.multiSelect?"multiple":"single",viewType:e.viewType||"files"}};t.prototype.makeApiRequest=function(e){if(this.invokerOptions.action===u.default.share)return this.shareItems(e);var t=this.invokerOptions.action===u.default.download;return this.queryItems(e,t)};t.prototype.queryItems=function(e,t){var r=this.invokerOptions.queryParameters||o.default.DEFAULT_QUERY_ITEM_PARAMETER;t&&(r=l.format("{0}{1}{2}",r,-1===r.indexOf("select")?"&select=":",","name,size,@content.downloadUrl"));return n.getItems(e,this.getApiRequestConfig(),r)};t.prototype.shareItems=function(e){var t=this,r=this.invokerOptions.createLinkParameters||this.getDefaultSharingConfig();return n.getItems(e,this.getApiRequestConfig()).then(function(e){return n.shareItems(e,t.getApiRequestConfig(),r)})};t.prototype.getDefaultSharingConfig=function(){var e={type:"view"};if(this.getApiRequestConfig().apiEndpoint===r.default.graph_odc||this.getApiRequestConfig().apiEndpoint===r.default.msa)return e;e.scope="organization";return e};t.ACCESS_LEVEL="read";return t}(i.default);t.default=c}(0,r,e("../models/ApiEndpoint"),e("./ApiRequest"),e("../Constants"),e("./Invoker"),e("../utilities/ObjectUtilities"),e("../models/PickerOptions"),e("../models/PickerActionType"),e("../utilities/StringUtilities"),e("../utilities/UrlUtilities"))},{"../Constants":1,"../models/ApiEndpoint":11,"../models/PickerActionType":17,"../models/PickerOptions":18,"../utilities/ObjectUtilities":28,"../utilities/StringUtilities":30,"../utilities/UrlUtilities":32,"./ApiRequest":4,"./Invoker":5}],9:[function(e,t,r){!function(e,t,r,f,h,i,n,o,a,s,u,v){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var m="[OneDrive-FromPicker]";t.generatePickerUX=function(e,t){return new l(e,t)};var l=function(){function e(e,t){if(e===r.default.graph_odc||e===r.default.msa)this.url=s.appendQueryStrings("https://onedrive.live.com/",{v:"2"});else if(e===r.default.graph_odb||e===r.default.filesV2){t||i.throwError(new a.default(n.default.optionsError,"the site url must be specified")).exposeToPublic();s.validateUrlProtocol(t,["HTTPS"]);e===r.default.graph_odb&&(t=s.appendToPath(t,"_layouts/onedrive.aspx"));this.url=s.appendQueryString(t,"p","2")}}e.prototype.invokePickerUX=function(d,c){var p=this;return new u.Promise(function(u,e){var l=h.onMessage(function(e){var t=p.url.split("/"),r=new f.default(p.iframe?p.iframe.contentWindow:c.getPopupWindow());if(e.origin===t[0]+"//"+t[2]){var i=""+(e.data||"");if(0===i.indexOf(m)&&e.source===r.getReceiver()){var n=JSON.parse(i.substring(m.length)),o=n.pickerId,a=n.conversationId,s=n.type;if(o===d.id)if("initialize"===s)r.send("[OneDrive-ToPicker]"+JSON.stringify({pickerId:o,conversationId:a,type:"activate"}),e.origin);else{u(n);h.removeMessageListener(l)}}}}),t={aid:d.applicationId,a:d.accessLevel,id:d.id,l:d.linkType,ln:d.navEnabled,s:d.selectionMode,f:d.filter,v:d.viewType,ru:d.redirectUri,o:d.origin,sdk:v.default.SDK_VERSION_NUMBER,e:d.entryLocation,st:d.sourceTypes,sn:!d.parentDiv,ss:!d.parentDiv,tf:d.trapFocus},r=s.appendQueryString(p.url,"picker",JSON.stringify(t));o.default.logMessage("invoke picker with url: "+r);if(!d.parentDiv)return c.openPopup(r).then(function(){u({type:"cancel"})});c.close();var i=document.createElement("iframe");i.id="odpicker"+(new Date).getTime();i.style.position="relative";i.style.width="100%";i.style.height="100%";i.src=r;d.parentDiv.appendChild(i);p.iframe=i})};e.prototype.removeIFrame=function(){if(this.iframe){this.iframe.parentNode.removeChild(this.iframe);this.iframe=null}};return e}();t.default=l}(0,r,e("../models/ApiEndpoint"),e("../utilities/Channel"),e("../utilities/DomUtilities"),e("../utilities/ErrorHandler"),e("../models/ErrorType"),e("../utilities/Logging"),e("../models/OneDriveSdkError"),e("../utilities/UrlUtilities"),e("es6-promise"),e("../Constants"))},{"../Constants":1,"../models/ApiEndpoint":11,"../models/ErrorType":13,"../models/OneDriveSdkError":16,"../utilities/Channel":24,"../utilities/DomUtilities":25,"../utilities/ErrorHandler":26,"../utilities/Logging":27,"../utilities/UrlUtilities":32,"es6-promise":34}],10:[function(e,t,r){!function(e,t,n,o,r,a,s,u,l,d){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var i=function(i){__extends(e,i);function e(e){var t=a.shallowClone(e),r=new u.default(t);return i.call(this,r)||this}e.prototype.buildPickerUXConfig=function(e){return{applicationId:e.clientId,accessLevel:"readwrite",id:d.generateNonce(),navEnabled:e.navEnabled,filter:e.filter,origin:window.location.origin,parentDiv:e.parentDiv,redirectUri:e.redirectUri,selectionMode:"single",viewType:"folders"}};e.prototype.makeApiRequest=function(e){var t=this.invokerOptions;if(this.invokerOptions.action===s.default.query){var r=this.invokerOptions.queryParameters||o.default.DEFAULT_QUERY_ITEM_PARAMETER;return n.getItems(e,this.apiRequestConfig,r)}if(t.uploadType===l.default.dataUrl||t.uploadType===l.default.url){var i={name:t.fileName};return n.saveItemByUriUpload(e.value[0],i,t.sourceUri,this.apiRequestConfig)}if(t.uploadType===l.default.form){i={name:t.fileName,"@name.conflictBehavior":t.nameConflictBehavior};return n.saveItemByFormUpload(e.value[0],i,t.fileInput,this.apiRequestConfig,t.progress)}};return e}(r.default);t.default=i}(0,r,e("./ApiRequest"),e("../Constants"),e("./Invoker"),e("../utilities/ObjectUtilities"),e("../models/SaverActionType"),e("../models/SaverOptions"),e("../models/UploadType"),e("../utilities/UrlUtilities"))},{"../Constants":1,"../models/SaverActionType":19,"../models/SaverOptions":20,"../models/UploadType":21,"../utilities/ObjectUtilities":28,"../utilities/UrlUtilities":32,"./ApiRequest":4,"./Invoker":5}],11:[function(e,t,r){!function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var r;!function(e){e[e.filesV2=0]="filesV2";e[e.graph_odc=1]="graph_odc";e[e.graph_odb=2]="graph_odb";e[e.msa=3]="msa"}(r||(r={}));t.default=r}(0,r)},{}],12:[function(e,t,r){!function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var r;!function(e){e[e.aad=0]="aad";e[e.msa=1]="msa";e[e.tenant=2]="tenant"}(r||(r={}));t.default=r}(0,r)},{}],13:[function(e,t,r){!function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var r;!function(e){e[e.badResponse=0]="badResponse";e[e.fileReaderFailure=1]="fileReaderFailure";e[e.popupOpen=2]="popupOpen";e[e.unknown=3]="unknown";e[e.unsupportedFeature=4]="unsupportedFeature";e[e.webRequestFailure=5]="webRequestFailure";e[e.internalError=6]="internalError";e[e.optionsError=7]="optionsError";e[e.typeError=8]="typeError";e[e.popupClosed=9]="popupClosed"}(r||(r={}));t.default=r}(0,r)},{}],14:[function(e,t,r){!function(e,t,n,a,s,u,l,o,d,c,p,f){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var r=new RegExp("^[a-fA-F\\d]{8}-([a-fA-F\\d]{4}-){3}[a-fA-F\\d]{12}$"),i=function(){function i(e){this.navEnabled=!0;this.needSharePointPermission=!0;this.clientId=p.validateType(e.clientId,a.default.TYPE_STRING);var t=p.validateCallback(e.cancel,!0);this.cancel=function(){o.default.logMessage("user cancelled operation");t&&n.invokeAppCallback(t,!0)};var r=p.validateCallback(e.error,!0);this.error=function(e){if(!r)throw e;n.invokeAppCallback(r,!0,e)};this.parseAdvancedOptions(e);this.redirectUri=this.redirectUri||f.trimUrlQuery(window.location.href);this.endpointHint=this.endpointHint||s.default.aad;i.checkClientId(this.clientId)}i.checkClientId=function(e){e?r.test(e)?o.default.logMessage("parsed client id: "+e):u.throwError(new d.default(l.default.unknown,c.format("invalid format for client id '{0}' - AAD: 32 characters (HEX) GUID",e))):u.throwError(new d.default(l.default.unknown,"client id is missing in options"))};i.prototype.needOauth=function(){return this.needAPICall()&&!this.accessToken||this.endpointHint===s.default.aad};i.prototype.parseAdvancedOptions=function(e){if(e.advanced){if(e.advanced.redirectUri){f.validateRedirectUrlHost(e.advanced.redirectUri);this.redirectUri=e.advanced.redirectUri}if(e.advanced.queryParameters){var t=f.readUrlParameters("?"+e.advanced.queryParameters);for(var r in t)"select"!==r.toLowerCase()&&"expand"!==r.toLowerCase()&&u.throwError(new d.default(l.default.optionsError,c.format("unexpected query key: {0} is found in advanced.queryParameters",r)));var i=t.select,n=t.expand;i&&n?this.queryParameters=c.format("expand={0}&select={1}",n,i):n?this.queryParameters=c.format("expand={0}",n):i&&"select="+i.split(",").sort().join(",")!==a.default.DEFAULT_QUERY_ITEM_PARAMETER&&(this.queryParameters=c.format("select={0}",i))}if(e.advanced.endpointHint){if(e.advanced.endpointHint.toLowerCase()===a.default.VROOM_ENDPOINT_HINT){this.endpointHint=s.default.msa;void 0===e.advanced.isConsumerAccount&&(this.isConsumerAccount=!0)}else{var o=p.validateType(e.advanced.endpointHint,"string",!1);f.validateUrlProtocol(o);this.endpointHint=s.default.tenant;void 0===e.advanced.isConsumerAccount&&(this.isConsumerAccount=!1);this.siteUrl=o}e.advanced.accessToken&&(this.accessToken=e.advanced.accessToken)}if(e.advanced.iframeParentDiv){e.advanced.iframeParentDiv.nodeName&&"div"===e.advanced.iframeParentDiv.nodeName.toLowerCase()||u.throwError(new d.default(l.default.optionsError,"the iframe's parent div element is not a DOM object")).exposeToPublic();this.parentDiv=e.advanced.iframeParentDiv}e.advanced.scopes&&("string"==typeof e.advanced.scopes?this.scopes=[e.advanced.scopes]:e.advanced.scopes instanceof Array&&(this.scopes=e.advanced.scopes));this.linkType=e.advanced.linkType;this.parseNavigationOptions(e.advanced.navigation);this.loginHint=e.advanced.loginHint;this.trapFocus=e.advanced.trapFocus;"boolean"==typeof e.advanced.isConsumerAccount&&(this.isConsumerAccount=e.advanced.isConsumerAccount);this.filter=e.advanced.filter}};i.prototype.parseNavigationOptions=function(e){if(e){var t=e.entryLocation;if(t){if(t.sharePoint){var r=t.sharePoint,i=r.sitePath,n=r.listPath;i&&f.validateUrlProtocol(i,["HTTPS"]);n&&f.validateUrlProtocol(n,["HTTPS"])}this.navEntryLocation=t}var o=e.sourceTypes instanceof Array?e.sourceTypes:e.sourceTypes?[e.sourceTypes]:null;if(o){this.needSharePointPermission=!(1===o.length&&"onedrive"===o[0].toLowerCase());this.navSourceTypes=o}this.navEnabled=!e.disable}};return i}();t.default=i}(0,r,e("../utilities/CallbackInvoker"),e("../Constants"),e("./DomainHint"),e("../utilities/ErrorHandler"),e("./ErrorType"),e("../utilities/Logging"),e("./OneDriveSdkError"),e("../utilities/StringUtilities"),e("../utilities/TypeValidators"),e("../utilities/UrlUtilities"))},{"../Constants":1,"../utilities/CallbackInvoker":23,"../utilities/ErrorHandler":26,"../utilities/Logging":27,"../utilities/StringUtilities":30,"../utilities/TypeValidators":31,"../utilities/UrlUtilities":32,"./DomainHint":12,"./ErrorType":13,"./OneDriveSdkError":16}],15:[function(e,t,r){!function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var r;!function(e){e[e.AAD=0]="AAD";e[e.AADv2=1]="AADv2";e[e.MSA=2]="MSA"}(r||(r={}));t.default=r}(0,r)},{}],16:[function(e,t,r){!function(e,t,n,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var i=function(i){__extends(e,i);function e(e,t){var r=i.call(this,t)||this;r.errorCode=n.default[e];r.message=t;return r}e.prototype.toString=function(){return r.format("[OneDriveSDK Error] errorType: {0}, message: {1}",this.errorCode,this.message)};return e}(Error);t.default=i}(0,r,e("../models/ErrorType"),e("../utilities/StringUtilities"))},{"../models/ErrorType":13,"../utilities/StringUtilities":30}],17:[function(e,t,r){!function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var r;!function(e){e[e.download=0]="download";e[e.query=1]="query";e[e.share=2]="share"}(r||(r={}));t.default=r}(0,r)},{}],18:[function(e,t,r){!function(e,t,o,a,r,s,u,l){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var i=function(n){__extends(e,n);function e(e){var t=n.call(this,e)||this,r=l.validateCallback(e.success,!1);t.success=function(e){s.default.logMessage("picker operation succeeded");o.invokeAppCallback(r,!0,e)};t.multiSelect=l.validateType(e.multiSelect,a.default.TYPE_BOOLEAN,!0,!1);var i=l.validateType(e.action,a.default.TYPE_STRING,!0,u.default[u.default.query]);t.action=u.default[i];t.viewType=l.validateType(e.viewType,a.default.TYPE_STRING,!0,"files");e.advanced&&(t.createLinkParameters=e.advanced.createLinkParameters);t.scopes||(t.scopes=[t.action===u.default.share?"Files.ReadWrite":"Files.Read"]);return t}e.prototype.needAPICall=function(){return!!this.queryParameters||this.action!==u.default.query};return e}(r.default);t.default=i}(0,r,e("../utilities/CallbackInvoker"),e("../Constants"),e("./InvokerOptions"),e("../utilities/Logging"),e("./PickerActionType"),e("../utilities/TypeValidators"))},{"../Constants":1,"../utilities/CallbackInvoker":23,"../utilities/Logging":27,"../utilities/TypeValidators":31,"./InvokerOptions":14,"./PickerActionType":17}],19:[function(e,t,r){!function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var r;!function(e){e[e.save=0]="save";e[e.query=1]="query"}(r||(r={}));t.default=r}(0,r)},{}],20:[function(e,t,r){!function(e,t,a,s,r,i,n,o,u,l,d,c,p,f,h){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var v=function(o){__extends(e,o);function e(e){var t=o.call(this,e)||this,r=p.validateCallback(e.success,!1);t.success=function(e){u.default.logMessage("saver operation succeeded");a.invokeAppCallback(r,!0,e)};var i=p.validateCallback(e.progress,!0);t.progress=function(e){u.default.logMessage(c.format("upload progress: {0}%",e));i&&a.invokeAppCallback(i,!1,e)};var n=p.validateType(e.action,s.default.TYPE_STRING,!0,d.default[d.default.query]);t.action=d.default[n];t.action===d.default.save&&t._setFileInfo(e);t.nameConflictBehavior=p.validateType(e.nameConflictBehavior,s.default.TYPE_STRING,!0,"rename");t.scopes||(t.scopes=["Files.ReadWrite"]);return t}e.prototype.needAPICall=function(){return!!this.queryParameters||this.action===d.default.save};e.prototype._setFileInfo=function(e){e.sourceInputElementId&&e.sourceUri&&i.throwError(new l.default(n.default.optionsError,"sourceUri and sourceInputElementId are provided, only one is required."));this.sourceInputElementId=e.sourceInputElementId;this.sourceUri=e.sourceUri;var t=p.validateType(e.fileName,s.default.TYPE_STRING,!0,null);if(this.sourceUri){if(h.isPathFullUrl(this.sourceUri)){this.uploadType=f.default.url;this.fileName=t||h.getFileNameFromUrl(this.sourceUri);this.fileName||i.throwError(new l.default(n.default.optionsError,"must supply a file name or a URL that ends with a file name"))}else if(h.isPathDataUrl(this.sourceUri)){this.uploadType=f.default.dataUrl;this.fileName=t;this.fileName||i.throwError(new l.default(n.default.optionsError,"must supply a file name for data URL uploads"))}}else if(this.sourceInputElementId){this.uploadType=f.default.form;this.fileInput=r.getFileInput(this.sourceInputElementId);this.fileName=t||this.fileInput.name}else i.throwError(new l.default(n.default.optionsError,"please specified one type of resource to save"))};return e}(o.default);t.default=v}(0,r,e("../utilities/CallbackInvoker"),e("../Constants"),e("../utilities/DomUtilities"),e("../utilities/ErrorHandler"),e("./ErrorType"),e("./InvokerOptions"),e("../utilities/Logging"),e("./OneDriveSdkError"),e("./SaverActionType"),e("../utilities/StringUtilities"),e("../utilities/TypeValidators"),e("./UploadType"),e("../utilities/UrlUtilities"))},{"../Constants":1,"../utilities/CallbackInvoker":23,"../utilities/DomUtilities":25,"../utilities/ErrorHandler":26,"../utilities/Logging":27,"../utilities/StringUtilities":30,"../utilities/TypeValidators":31,"../utilities/UrlUtilities":32,"./ErrorType":13,"./InvokerOptions":14,"./OneDriveSdkError":16,"./SaverActionType":19,"./UploadType":21}],21:[function(e,t,r){!function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var r;!function(e){e[e.dataUrl=0]="dataUrl";e[e.form=1]="form";e[e.url=2]="url"}(r||(r={}));t.default=r}(0,r)},{}],22:[function(e,t,r){!function(e,t,r,i,n){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var o="odpickerv7cache";t.getCacheItem=function(e){return a()[e]};t.setCacheItem=function(e,t){var r=a();r[e]=t;s(r)};t.removeCacheItem=function(e){var t=a(),r=t[e];delete t[e];s(t);return r};function a(){if(Storage){var e=localStorage.getItem(o);return JSON.parse(e||"{}")}i.throwError(new n.default(r.default.unsupportedFeature,"cache based on Storage is not supported in this browser"))}function s(e){Storage?localStorage.setItem(o,JSON.stringify(e)):i.throwError(new n.default(r.default.unsupportedFeature,"cache based on Storage is not supported in this browser"))}}(0,r,e("../models/ErrorType"),e("./ErrorHandler"),e("../models/OneDriveSdkError"))},{"../models/ErrorType":13,"../models/OneDriveSdkError":16,"./ErrorHandler":26}],23:[function(e,t,r){!function(e,t,n){"use strict";Object.defineProperty(t,"__esModule",{value:!0});t.invokeAppCallback=function(e,t){for(var r=[],i=2;i<arguments.length;i++)r[i-2]=arguments[i];typeof e===n.default.TYPE_FUNCTION&&e.apply(null,r)};t.invokeCallbackAsynchronous=function(e){for(var t=[],r=1;r<arguments.length;r++)t[r-1]=arguments[r];window.setTimeout(function(){e.apply(null,t)},0)}}(0,r,e("../Constants"))},{"../Constants":1}],24:[function(e,t,r){!function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var r=function(){function e(e){this.receiver=e}e.prototype.send=function(e,t){this.receiver&&this.receiver.postMessage(e,t)};e.prototype.getReceiver=function(){return this.receiver};return e}();t.default=r}(0,r)},{}],25:[function(e,t,r){!function(e,t,n,o,a,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var i={};function s(e){return document.getElementById(e)}t.getElementById=s;function u(e){"interactive"===document.readyState||"complete"===document.readyState?e():document.addEventListener("DOMContentLoaded",e,!1)}t.onDocumentReady=u;t.onMessage=function(e){var t=r.generateNonce()+"_"+(new Date).getMilliseconds();window.addEventListener("message",e);i[t]=e;return t};t.removeMessageListener=function(e){var t=i[e];t&&window.removeEventListener("message",t)};t.getFileInput=function(e){var t=s(e);if(t instanceof HTMLInputElement){"file"!==t.type&&n.throwError(new a.default(o.default.optionsError,"input elemenet must be of type 'file'"));if(!t.value){n.throwError(new a.default(o.default.optionsError,"please a file to upload"));return null}var r=t.files;r&&window.FileReader||n.throwError(new a.default(o.default.unsupportedFeature,"browser does not support Files API"));1!==r.length&&n.throwError(new a.default(o.default.unsupportedFeature,"can not upload more than one file at a time"));var i=r[0];i||n.throwError(new a.default(o.default.optionsError,"missing file input"));if(104857600<i.size){n.throwError(new a.default(o.default.optionsError,"the user has selected a file larger than 100 MB"));return null}return i}n.throwError(new a.default(o.default.unknown,"element was not an instance of an HTMLInputElement"))};t.displayOverlay=function(){var t=document.createElement("div");t.id="od-overlay";t.style.cssText=["position: fixed","width: 100%","height: 100%","top: 0px","left: 0px","background-color: white","opacity: 1","z-index: 10000","min-width: 40px","min-height: 40px"].join(";");var e=document.createElement("img");e.id="od-spinner";e.src="https://p.sfx.ms/common/spinner_grey_40_transparent.gif";e.style.cssText=["position: absolute","margin: auto","top: 0","left: 0","right: 0","bottom: 0"].join(";");t.appendChild(e);var r=document.createElement("style");r.type="text/css";r.innerHTML="body { visibility: hidden !important; }";document.head.appendChild(r);u(function(){var e=document.body;null!==e?e.insertBefore(t,e.firstChild):document.createElement("body").appendChild(t);document.head.removeChild(r)})}}(0,r,e("./ErrorHandler"),e("../models/ErrorType"),e("../models/OneDriveSdkError"),e("./UrlUtilities"))},{"../models/ErrorType":13,"../models/OneDriveSdkError":16,"./ErrorHandler":26,"./UrlUtilities":32}],26:[function(e,t,r){!function(e,t,i){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var n=[];t.registerErrorObserver=function(e){n.push(e)};t.throwError=function(e){if(e.errorCode!==i.default[i.default.unknown]){for(var t=0,r=n;t<r.length;t++)(0,r[t])(e);return{exposeToPublic:function(){throw e}}}throw e}}(0,r,e("../models/ErrorType"))},{"../models/ErrorType":13}],27:[function(e,t,r){!function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var r=function(){function n(){}n.logError=function(e){for(var t=[],r=1;r<arguments.length;r++)t[r-1]=arguments[r];n._log(e,!0,t)};n.logMessage=function(e){n._log(e,!1)};n._log=function(e,t){for(var r=[],i=2;i<arguments.length;i++)r[i-2]=arguments[i];(t||n.loggingEnabled||window.onedrive_enable_logging)&&console.log("[OneDriveSDK] "+e,r)};n.loggingEnabled=!1;return n}();t.default=r}(0,r)},{}],28:[function(e,t,r){!function(e,t,i,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});t.shallowClone=function(e){if(typeof e!==i.default.TYPE_OBJECT||!e)return null;var t={};for(var r in e)e.hasOwnProperty(r)&&(t[r]=e[r]);return t};t.deserializeJSON=function(e){var t=null;try{t=JSON.parse(e)}catch(e){r.default.logError("deserialization error"+e)}typeof t===i.default.TYPE_OBJECT&&null!==t||(t={});return t};t.serializeJSON=function(e){return JSON.stringify(e)}}(0,r,e("../Constants"),e("./Logging"))},{"../Constants":1,"./Logging":27}],29:[function(e,t,r){!function(e,n,r,o,a,s,u){"use strict";Object.defineProperty(n,"__esModule",{value:!0});n.POPUP_PINGER_INTERVAL=500;var t=function(){function t(){}t.getCurrentPopup=function(){return t._currentPopup||new t};t.setCurrentPopup=function(e){t._currentPopup=e};t.createPopupFeatures=function(){var e=window.screenX+Math.max(window.outerWidth-1024,0)/2;return["width=1024","height=650","top="+(window.screenY+Math.max(window.outerHeight-650,0)/2),"left="+e,"status=no","resizable=yes","toolbar=no","menubar=no","scrollbars=yes"].join(",")};t.prototype.close=function(){if(t.getCurrentPopup().isPopupOpen()){t.getCurrentPopup()._popup.close();t.setCurrentPopup(null)}};t.prototype.openPopup=function(e){var i=this;u.validateUrlProtocol(e);if(t.getCurrentPopup().isPopupOpen()){a.default.logMessage("leaving current url: "+this._url);this._url=e;t.getCurrentPopup().getPopupWindow().location.href=e}else{this._url=e;this._popup=window.open(e,"_blank",t.createPopupFeatures());this._popup?this._popup.focus():r.throwError(new s.default(o.default.popupOpen,"popup window is disconnected")).exposeToPublic();t.setCurrentPopup(this)}return new Promise(function(e,t){var r=setInterval(function(){if(!i.isPopupOpen()){window.clearInterval(r);e()}},n.POPUP_PINGER_INTERVAL)})};t.prototype.getPopupWindow=function(){return this._popup};t.prototype.getCurrentUrl=function(){return this._url};t.prototype.isPopupOpen=function(){return!!this._popup&&!this._popup.closed};return t}();n.default=t}(0,r,e("./ErrorHandler"),e("../models/ErrorType"),e("./Logging"),e("../models/OneDriveSdkError"),e("../utilities/UrlUtilities"))},{"../models/ErrorType":13,"../models/OneDriveSdkError":16,"../utilities/UrlUtilities":32,"./ErrorHandler":26,"./Logging":27}],30:[function(e,t,r){!function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var i=/[\{\}]/g,n=/\{\d+\}/g;t.format=function(e){for(var r=[],t=1;t<arguments.length;t++)r[t-1]=arguments[t];return e.replace(n,function(e){var t=r[e.replace(i,"")];null===t&&(t="");return t})}}(0,r)},{}],31:[function(e,t,r){!function(e,t,i,a,s,u,l,d,c){"use strict";Object.defineProperty(t,"__esModule",{value:!0});t.validateType=function(e,t,r,i,n){void 0===r&&(r=!1);if(void 0===e){if(r){if(void 0!==i){u.default.logMessage("applying default value: "+i);return i}}else a.throwError(new d.default(s.default.typeError,"object was missing and not optional"));return null}var o=typeof e;if(o!==t){a.throwError(new d.default(s.default.typeError,c.format("expected object type: '{0}', actual object type: '{1}'",t,o)));return null}if(!function(e,t){if(!Array.isArray(t))return!0;for(var r in t)if(e===t[r])return!0;return!1}(e,n)){a.throwError(new d.default(s.default.typeError,c.format("object does not match any valid values {0}",l.serializeJSON(n))));return null}return e};t.validateCallback=function(e,t){void 0===t&&(t=!1);if(void 0===e){t||a.throwError(new d.default(s.default.typeError,"function was missing and not optional"));return null}var r=typeof e;r!==i.default.TYPE_FUNCTION&&a.throwError(new d.default(s.default.typeError,c.format("expected function type: function | string, actual type: {0}",r)));return e}}(0,r,e("../Constants"),e("./ErrorHandler"),e("../models/ErrorType"),e("./Logging"),e("./ObjectUtilities"),e("../models/OneDriveSdkError"),e("./StringUtilities"))},{"../Constants":1,"../models/ErrorType":13,"../models/OneDriveSdkError":16,"./ErrorHandler":26,"./Logging":27,"./ObjectUtilities":28,"./StringUtilities":30}],32:[function(e,t,r){!function(e,t,i,o,a,s,u){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var l="HTTP",d="HTTPS";function r(e,t){return e+("/"!==e.charAt(e.length-1)?"/":"")+t}t.appendToPath=r;t.appendQueryString=function(e,t,r){return n(e,((i={})[t]=r,i));var i};function n(e,t,r){if(!t||0===Object.keys(t).length)return e;r?e+="#":-1===e.indexOf("?")?e+="?":"&"!==e.charAt(e.length-1)&&(e+="&");var i="";for(var n in t)i+=(i.length?"&":"")+u.format("{0}={1}",encodeURIComponent(n),encodeURIComponent(t[n]));return e+i}t.appendQueryStrings=n;t.readCurrentUrlParameters=function(){return c(window.location.href)};function c(e){var t={},r=e.indexOf("?")+1,i=e.indexOf("#")+1;if(0<r){var n=r<i?i-1:e.length;h(e.substring(r,n),t)}0<i&&h(e.substring(i),t);return t}t.readUrlParameters=c;t.redirect=function(e){f(e);window.location.replace(e)};function p(e){var t=["?","#"];for(var r in t){var i=e.indexOf(t[r]);0<i&&(e=e.substring(0,i))}return e}t.trimUrlQuery=p;t.getFileNameFromUrl=function(e){var t=p(e);return t.substr(t.lastIndexOf("/")+1)};t.getOrigin=function(e){return r(e.replace(/^((\w+:)?\/\/[^\/]+\/?).*$/,"$1"),"")};t.isPathFullUrl=function(e){return 0===e.indexOf("https://")||0===e.indexOf("http://")};t.isPathDataUrl=function(e){return 0===e.indexOf("data:")};t.generateNonce=function(){for(var e="ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz0123456789",t="",r=0;r<i.default.NONCE_LENGTH;r++)t+=e.charAt(Math.floor(Math.random()*e.length));return t};function f(e,t){for(var r=0,i=t=t||[l,d];r<i.length;r++){var n=i[r];if(0===e.toUpperCase().indexOf(n))return}o.throwError(new s.default(a.default.optionsError,u.format("uri {0} does not match protocol(s): "+t,e))).exposeToPublic()}t.validateUrlProtocol=f;t.validateRedirectUrlHost=function(e){f(e);-1<e.indexOf("://")?e.split("/")[2]!==window.location.host&&o.throwError(new s.default(a.default.optionsError,"redirect uri is not in the same domain as picker sdk")).exposeToPublic():o.throwError(new s.default(a.default.optionsError,"redirect uri is not an absolute url")).exposeToPublic()};function h(e,t){for(var r=e.split("&"),i=0;i<r.length;i++){var n=r[i],o=n.indexOf("=");if(-1!==o){var a=n.substr(0,o),s=n.substr(o+1);t[a]=decodeURIComponent(s)}}}t.deserializeParameters=h}(0,r,e("../Constants"),e("./ErrorHandler"),e("../models/ErrorType"),e("../models/OneDriveSdkError"),e("./StringUtilities"))},{"../Constants":1,"../models/ErrorType":13,"../models/OneDriveSdkError":16,"./ErrorHandler":26,"./StringUtilities":30}],33:[function(e,t,r){!function(e,t,i,n,a,s,u,l,d){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var c=new RegExp("^([a-fA-F0-9]){16}$"),r=function(){function o(e){this._url=e.url;this._json=e.json;this._headers=e.headers||{};this._method=e.method;this._clientId=e.clientId;this._apiEndpoint=e.apiEndpoint||i.default.msa;a.registerErrorObserver(this._abortRequest)}o.statusCodeToString=function(e){switch(e){case-1:return"EXCEPTION";case-2:return"TIMEOUT";case-3:return"REQUEST ABORTED";default:return e.toString()}};o.prototype.start=function(e,t){var r=this;try{this._successCallback=e;this._failureCallback=t;this._request=new XMLHttpRequest;this._request.ontimeout=this._onTimeout;this._request.onload=function(){var e=r._request.status;e<400&&0<e?r._callSuccessCallback(e):r._callFailureCallback(e)};this._method||(this._method=this._json?o.HTTP_POST:o.HTTP_GET);this._request.open(this._method,this._url,!0);this._request.timeout=3e4;this._setHeaders();u.default.logMessage("starting request to: "+this._url);this._request.send(this._json)}catch(e){this._callFailureCallback(-1,e)}};o.prototype.upload=function(e,t,r,i){var n=this;try{this._successCallback=t;this._progressCallback=i;this._failureCallback=r;this._request=new XMLHttpRequest;this._request.ontimeout=this._onTimeout;this._method=o.HTTP_PUT;this._request.open(this._method,this._url,!0);this._setHeaders();this._request.onload=function(e){n._completed=!0;var t=n._request.status;200===t||201===t||202===t?n._callSuccessCallback(t):n._callFailureCallback(t,e)};this._request.onerror=function(e){n._completed=!0;n._callFailureCallback(n._request.status,e)};this._request.upload.onprogress=function(e){if(e.lengthComputable){var t={bytesTransferred:e.loaded,totalBytes:e.total,progressPercentage:0===e.total?0:e.loaded/e.total*100};n._callProgressCallback(t)}};u.default.logMessage("starting upload to: "+this._url);this._request.send(e)}catch(e){this._callFailureCallback(-1,e)}};o.prototype._callSuccessCallback=function(e){u.default.logMessage("calling xhr success callback, status: "+o.statusCodeToString(e));this._successCallback(this._request,e,this._url)};o.prototype._callFailureCallback=function(e,t){u.default.logError("calling xhr failure callback, status: "+o.statusCodeToString(e),this._request,t);this._failureCallback(this._request,e,-2===e)};o.prototype._callProgressCallback=function(e){u.default.logMessage("calling xhr upload progress callback");this._progressCallback(this._request,e)};o.prototype._abortRequest=function(){if(this&&!this._completed){this._completed=!0;if(this._request)try{this._request.abort()}catch(e){}this._callFailureCallback(-3)}};o.prototype._onTimeout=function(){if(!this._completed){this._completed=!0;this._callFailureCallback(-2)}};o.prototype._setHeaders=function(){for(var e in this._headers)this._request.setRequestHeader(e,this._headers[e]);if(this._clientId){var t=this._clientId;c.test(this._clientId)&&(t="0x"+this._clientId);this._request.setRequestHeader("Application","0x"+t)}var r=d.format("{0}={1}","SDK-Version",n.default.SDK_VERSION);switch(this._apiEndpoint){case i.default.graph_odb:case i.default.filesV2:this._request.setRequestHeader("X-ClientService-ClientTag",r);break;case i.default.graph_odc:case i.default.msa:this._request.setRequestHeader("X-RequestStats",r);break;default:a.throwError(new l.default(s.default.internalError,"invalid API endpoint: "+this._apiEndpoint))}this._method===o.HTTP_POST&&this._request.setRequestHeader("Content-Type",this._json?"application/json":"text/plain")};o.HTTP_GET="GET";o.HTTP_POST="POST";o.HTTP_PUT="PUT";return o}();t.default=r}(0,r,e("../models/ApiEndpoint"),e("../Constants"),e("./ErrorHandler"),e("../models/ErrorType"),e("./Logging"),e("../models/OneDriveSdkError"),e("./StringUtilities"))},{"../Constants":1,"../models/ApiEndpoint":11,"../models/ErrorType":13,"../models/OneDriveSdkError":16,"./ErrorHandler":26,"./Logging":27,"./StringUtilities":30}],34:[function(x,e,t){
/*!
 * @overview es6-promise - a tiny implementation of Promises/A+.
 * @copyright Copyright (c) 2014 Yehuda Katz, Tom Dale, Stefan Penner and contributors (Conversion to ES6 API by Jake Archibald)
 * @license   Licensed under MIT license
 *            See https://raw.githubusercontent.com/stefanpenner/es6-promise/master/LICENSE
 * @version   3.3.1
 */
r=this,i=function(){"use strict";function l(e){return"function"==typeof e}var r=Array.isArray?Array.isArray:function(e){return"[object Array]"===Object.prototype.toString.call(e)},i=0,t=void 0,n=void 0,s=function(e,t){p[i]=e;p[i+1]=t;2===(i+=2)&&(n?n(f):h())};var e="undefined"!=typeof window?window:void 0,o=e||{},a=o.MutationObserver||o.WebKitMutationObserver,u="undefined"==typeof self&&"undefined"!=typeof process&&"[object process]"==={}.toString.call(process),d="undefined"!=typeof Uint8ClampedArray&&"undefined"!=typeof importScripts&&"undefined"!=typeof MessageChannel;function c(){var e=setTimeout;return function(){return e(f,1)}}var p=new Array(1e3);function f(){for(var e=0;e<i;e+=2){(0,p[e])(p[e+1]);p[e]=void 0;p[e+1]=void 0}i=0}var h=void 0;h=u?function(){return process.nextTick(f)}:a?function(){var e=0,t=new a(f),r=document.createTextNode("");t.observe(r,{characterData:!0});return function(){r.data=e=++e%2}}():d?function(){var e=new MessageChannel;e.port1.onmessage=f;return function(){return e.port2.postMessage(0)}}():void 0===e&&"function"==typeof x?function(){try{var e=x("vertx");t=e.runOnLoop||e.runOnContext;return function(){t(f)}}catch(e){return c()}}():c();function v(e,t){var r=arguments,i=this,n=new this.constructor(y);void 0===n[g]&&M(n);var o,a=i._state;a?(o=r[a-1],s(function(){return H(a,n,o,i._result)})):S(i,n,e,t);return n}function m(e){if(e&&"object"==typeof e&&e.constructor===this)return e;var t=new this(y);k(t,e);return t}var g=Math.random().toString(36).substring(16);function y(){}var _=void 0,E=1,w=2,T=new I;function b(e){try{return e.then}catch(e){T.error=e;return T}}function P(e,t,r){t.constructor===e.constructor&&r===v&&t.constructor.resolve===m?(o=e,(a=t)._state===E?U(o,a._result):a._state===w?C(o,a._result):S(a,void 0,function(e){return k(o,e)},function(e){return C(o,e)})):r===T?C(e,T.error):void 0===r?U(e,t):l(r)?(i=t,n=r,s(function(t){var r=!1,e=function(e,t,r,i){try{e.call(t,r,i)}catch(e){return e}}(n,i,function(e){if(!r){r=!0;i!==e?k(t,e):U(t,e)}},function(e){if(!r){r=!0;C(t,e)}},t._label);if(!r&&e){r=!0;C(t,e)}},e)):U(e,t);var i,n,o,a}function k(e,t){e===t?C(e,new TypeError("You cannot resolve a promise with itself")):"function"==typeof(r=t)||"object"==typeof r&&null!==r?P(e,t,b(t)):U(e,t);var r}function O(e){e._onerror&&e._onerror(e._result);A(e)}function U(e,t){if(e._state===_){e._result=t;e._state=E;0!==e._subscribers.length&&s(A,e)}}function C(e,t){if(e._state===_){e._state=w;e._result=t;s(O,e)}}function S(e,t,r,i){var n=e._subscribers,o=n.length;e._onerror=null;n[o]=t;n[o+E]=r;n[o+w]=i;0===o&&e._state&&s(A,e)}function A(e){var t=e._subscribers,r=e._state;if(0!==t.length){for(var i=void 0,n=void 0,o=e._result,a=0;a<t.length;a+=3){i=t[a];n=t[a+r];i?H(r,i,n,o):n(o)}e._subscribers.length=0}}function I(){this.error=null}var R=new I;function H(e,t,r,i){var n=l(r),o=void 0,a=void 0,s=void 0,u=void 0;if(n){if((o=function(e,t){try{return e(t)}catch(e){R.error=e;return R}}(r,i))===R){u=!0;a=o.error;o=null}else s=!0;if(t===o){C(t,new TypeError("A promises callback cannot return that same promise."));return}}else{o=i;s=!0}t._state!==_||(n&&s?k(t,o):u?C(t,a):e===E?U(t,o):e===w&&C(t,o))}var D=0;function M(e){e[g]=D++;e._state=void 0;e._result=void 0;e._subscribers=[]}function q(e,t){this._instanceConstructor=e;this.promise=new e(y);this.promise[g]||M(this.promise);if(r(t)){this._input=t;this.length=t.length;this._remaining=t.length;this._result=new Array(this.length);if(0===this.length)U(this.promise,this._result);else{this.length=this.length||0;this._enumerate();0===this._remaining&&U(this.promise,this._result)}}else C(this.promise,new Error("Array Methods must be provided an Array"))}q.prototype._enumerate=function(){for(var e=this.length,t=this._input,r=0;this._state===_&&r<e;r++)this._eachEntry(t[r],r)};q.prototype._eachEntry=function(t,e){var r=this._instanceConstructor,i=r.resolve;if(i===m){var n=b(t);if(n===v&&t._state!==_)this._settledAt(t._state,e,t._result);else if("function"!=typeof n){this._remaining--;this._result[e]=t}else if(r===L){var o=new r(y);P(o,t,n);this._willSettleAt(o,e)}else this._willSettleAt(new r(function(e){return e(t)}),e)}else this._willSettleAt(i(t),e)};q.prototype._settledAt=function(e,t,r){var i=this.promise;if(i._state===_){this._remaining--;e===w?C(i,r):this._result[t]=r}0===this._remaining&&U(i,this._result)};q.prototype._willSettleAt=function(e,t){var r=this;S(e,void 0,function(e){return r._settledAt(E,t,e)},function(e){return r._settledAt(w,t,e)})};function L(e){this[g]=D++;this._result=this._state=void 0;this._subscribers=[];if(y!==e){"function"!=typeof e&&function(){throw new TypeError("You must pass a resolver function as the first argument to the promise constructor")}();this instanceof L?function(t,e){try{e(function(e){k(t,e)},function(e){C(t,e)})}catch(e){C(t,e)}}(this,e):function(){throw new TypeError("Failed to construct 'Promise': Please use the 'new' operator, this object constructor cannot be called as a function.")}()}}L.all=function(e){return new q(this,e).promise};L.race=function(n){var o=this;return r(n)?new o(function(e,t){for(var r=n.length,i=0;i<r;i++)o.resolve(n[i]).then(e,t)}):new o(function(e,t){return t(new TypeError("You must pass an array to race."))})};L.resolve=m;L.reject=function(e){var t=new this(y);C(t,e);return t};L._setScheduler=function(e){n=e};L._setAsap=function(e){s=e};L._asap=s;L.prototype={constructor:L,then:v,catch:function(e){return this.then(null,e)}};function N(){var e=void 0;if("undefined"!=typeof global)e=global;else if("undefined"!=typeof self)e=self;else try{e=Function("return this")()}catch(e){throw new Error("polyfill failed because global object is unavailable in this environment")}var t=e.Promise;if(t){var r=null;try{r=Object.prototype.toString.call(t.resolve())}catch(e){}if("[object Promise]"===r&&!t.cast)return}e.Promise=L}N();L.polyfill=N;return L.Promise=L},"object"==typeof t&&void 0!==e?e.exports=i():r.ES6Promise=i();var r,i},{}]},{},[2])(2)});

==> Untitled Diagram (2).drawio - diagrams.net_files/api.js <==
var gapi=window.gapi=window.gapi||{};gapi._bs=new Date().getTime();(function(){/*

 Copyright The Closure Library Authors.
 SPDX-License-Identifier: Apache-2.0
*/
var g=this||self,h=function(a){return a};var m=function(){this.g=""};m.prototype.toString=function(){return"SafeStyle{"+this.g+"}"};m.prototype.a=function(a){this.g=a};(new m).a("");var n=function(){this.f=""};n.prototype.toString=function(){return"SafeStyleSheet{"+this.f+"}"};n.prototype.a=function(a){this.f=a};(new n).a("");/*
 gapi.loader.OBJECT_CREATE_TEST_OVERRIDE &&*/
var q=window,v=document,aa=q.location,ba=function(){},ca=/\[native code\]/,x=function(a,b,c){return a[b]=a[b]||c},da=function(a){a=a.sort();for(var b=[],c=void 0,d=0;d<a.length;d++){var e=a[d];e!=c&&b.push(e);c=e}return b},C=function(){var a;if((a=Object.create)&&ca.test(a))a=a(null);else{a={};for(var b in a)a[b]=void 0}return a},D=x(q,"gapi",{});var E;E=x(q,"___jsl",C());x(E,"I",0);x(E,"hel",10);var F=function(){var a=aa.href;if(E.dpo)var b=E.h;else{b=E.h;var c=/([#].*&|[#])jsh=([^&#]*)/g,d=/([?#].*&|[?#])jsh=([^&#]*)/g;if(a=a&&(c.exec(a)||d.exec(a)))try{b=decodeURIComponent(a[2])}catch(e){}}return b},ea=function(a){var b=x(E,"PQ",[]);E.PQ=[];var c=b.length;if(0===c)a();else for(var d=0,e=function(){++d===c&&a()},f=0;f<c;f++)b[f](e)},G=function(a){return x(x(E,"H",C()),a,C())};var H=x(E,"perf",C()),K=x(H,"g",C()),fa=x(H,"i",C());x(H,"r",[]);C();C();var L=function(a,b,c){var d=H.r;"function"===typeof d?d(a,b,c):d.push([a,b,c])},N=function(a,b,c){b&&0<b.length&&(b=M(b),c&&0<c.length&&(b+="___"+M(c)),28<b.length&&(b=b.substr(0,28)+(b.length-28)),c=b,b=x(fa,"_p",C()),x(b,c,C())[a]=(new Date).getTime(),L(a,"_p",c))},M=function(a){return a.join("__").replace(/\./g,"_").replace(/\-/g,"_").replace(/,/g,"_")};var O=C(),P=[],S=function(a){throw Error("Bad hint"+(a?": "+a:""));};P.push(["jsl",function(a){for(var b in a)if(Object.prototype.hasOwnProperty.call(a,b)){var c=a[b];"object"==typeof c?E[b]=x(E,b,[]).concat(c):x(E,b,c)}if(b=a.u)a=x(E,"us",[]),a.push(b),(b=/^https:(.*)$/.exec(b))&&a.push("http:"+b[1])}]);var ia=/^(\/[a-zA-Z0-9_\-]+)+$/,T=[/\/amp\//,/\/amp$/,/^\/amp$/],ja=/^[a-zA-Z0-9\-_\.,!]+$/,ka=/^gapi\.loaded_[0-9]+$/,la=/^[a-zA-Z0-9,._-]+$/,pa=function(a,b,c,d){var e=a.split(";"),f=e.shift(),l=O[f],k=null;l?k=l(e,b,c,d):S("no hint processor for: "+f);k||S("failed to generate load url");b=k;c=b.match(ma);(d=b.match(na))&&1===d.length&&oa.test(b)&&c&&1===c.length||S("failed sanity: "+a);return k},ra=function(a,b,c,d){a=qa(a);ka.test(c)||S("invalid_callback");b=U(b);d=d&&d.length?U(d):null;var e=
function(f){return encodeURIComponent(f).replace(/%2C/g,",")};return[encodeURIComponent(a.pathPrefix).replace(/%2C/g,",").replace(/%2F/g,"/"),"/k=",e(a.version),"/m=",e(b),d?"/exm="+e(d):"","/rt=j/sv=1/d=1/ed=1",a.b?"/am="+e(a.b):"",a.i?"/rs="+e(a.i):"",a.j?"/t="+e(a.j):"","/cb=",e(c)].join("")},qa=function(a){"/"!==a.charAt(0)&&S("relative path");for(var b=a.substring(1).split("/"),c=[];b.length;){a=b.shift();if(!a.length||0==a.indexOf("."))S("empty/relative directory");else if(0<a.indexOf("=")){b.unshift(a);
break}c.push(a)}a={};for(var d=0,e=b.length;d<e;++d){var f=b[d].split("="),l=decodeURIComponent(f[0]),k=decodeURIComponent(f[1]);2==f.length&&l&&k&&(a[l]=a[l]||k)}b="/"+c.join("/");ia.test(b)||S("invalid_prefix");c=0;for(d=T.length;c<d;++c)T[c].test(b)&&S("invalid_prefix");c=V(a,"k",!0);d=V(a,"am");e=V(a,"rs");a=V(a,"t");return{pathPrefix:b,version:c,b:d,i:e,j:a}},U=function(a){for(var b=[],c=0,d=a.length;c<d;++c){var e=a[c].replace(/\./g,"_").replace(/-/g,"_");la.test(e)&&b.push(e)}return b.join(",")},
V=function(a,b,c){a=a[b];!a&&c&&S("missing: "+b);if(a){if(ja.test(a))return a;S("invalid: "+b)}return null},oa=/^https?:\/\/[a-z0-9_.-]+\.google(rs)?\.com(:\d+)?\/[a-zA-Z0-9_.,!=\-\/]+$/,na=/\/cb=/g,ma=/\/\//g,sa=function(){var a=F();if(!a)throw Error("Bad hint");return a};O.m=function(a,b,c,d){(a=a[0])||S("missing_hint");return"https://apis.google.com"+ra(a,b,c,d)};var W=decodeURI("%73cript"),X=/^[-+_0-9\/A-Za-z]+={0,2}$/,ta=function(a,b){for(var c=[],d=0;d<a.length;++d){var e=a[d],f;if(f=e){a:{for(f=0;f<b.length;f++)if(b[f]===e)break a;f=-1}f=0>f}f&&c.push(e)}return c},ua=function(){var a=E.nonce;return void 0!==a?a&&a===String(a)&&a.match(X)?a:E.nonce=null:v.querySelector?(a=v.querySelector("script[nonce]"))?(a=a.nonce||a.getAttribute("nonce")||"",a&&a===String(a)&&a.match(X)?E.nonce=a:E.nonce=null):null:null},wa=function(a){if("loading"!=v.readyState)va(a);
else{var b=ua(),c="";null!==b&&(c=' nonce="'+b+'"');a="<"+W+' src="'+encodeURI(a)+'"'+c+"></"+W+">";v.write(Y?Y.createHTML(a):a)}},va=function(a){var b=v.createElement(W);b.setAttribute("src",Y?Y.createScriptURL(a):a);a=ua();null!==a&&b.setAttribute("nonce",a);b.async="true";(a=v.getElementsByTagName(W)[0])?a.parentNode.insertBefore(b,a):(v.head||v.body||v.documentElement).appendChild(b)},xa=function(a,b){var c=b&&b._c;if(c)for(var d=0;d<P.length;d++){var e=P[d][0],f=P[d][1];f&&Object.prototype.hasOwnProperty.call(c,
e)&&f(c[e],a,b)}},za=function(a,b,c){ya(function(){var d=b===F()?x(D,"_",C()):C();d=x(G(b),"_",d);a(d)},c)},Ba=function(a,b){var c=b||{};"function"==typeof b&&(c={},c.callback=b);xa(a,c);b=a?a.split(":"):[];var d=c.h||sa(),e=x(E,"ah",C());if(e["::"]&&b.length){a=[];for(var f=null;f=b.shift();){var l=f.split(".");l=e[f]||e[l[1]&&"ns:"+l[0]||""]||d;var k=a.length&&a[a.length-1]||null,w=k;k&&k.hint==l||(w={hint:l,c:[]},a.push(w));w.c.push(f)}var y=a.length;if(1<y){var z=c.callback;z&&(c.callback=function(){0==
--y&&z()})}for(;b=a.shift();)Aa(b.c,c,b.hint)}else Aa(b||[],c,d)},Aa=function(a,b,c){a=da(a)||[];var d=b.callback,e=b.config,f=b.timeout,l=b.ontimeout,k=b.onerror,w=void 0;"function"==typeof k&&(w=k);var y=null,z=!1;if(f&&!l||!f&&l)throw"Timeout requires both the timeout parameter and ontimeout parameter to be set";k=x(G(c),"r",[]).sort();var Q=x(G(c),"L",[]).sort(),I=[].concat(k),ha=function(u,A){if(z)return 0;q.clearTimeout(y);Q.push.apply(Q,p);var B=((D||{}).config||{}).update;B?B(e):e&&x(E,"cu",
[]).push(e);if(A){N("me0",u,I);try{za(A,c,w)}finally{N("me1",u,I)}}return 1};0<f&&(y=q.setTimeout(function(){z=!0;l()},f));var p=ta(a,Q);if(p.length){p=ta(a,k);var r=x(E,"CP",[]),t=r.length;r[t]=function(u){if(!u)return 0;N("ml1",p,I);var A=function(J){r[t]=null;ha(p,u)&&ea(function(){d&&d();J()})},B=function(){var J=r[t+1];J&&J()};0<t&&r[t-1]?r[t]=function(){A(B)}:A(B)};if(p.length){var R="loaded_"+E.I++;D[R]=function(u){r[t](u);D[R]=null};a=pa(c,p,"gapi."+R,k);k.push.apply(k,p);N("ml0",p,I);b.sync||
q.___gapisync?wa(a):va(a)}else r[t](ba)}else ha(p)&&d&&d()},Ca;var Da=null,Z=g.trustedTypes;if(Z&&Z.createPolicy)try{Da=Z.createPolicy("gapi#gapi",{createHTML:h,createScript:h,createScriptURL:h})}catch(a){g.console&&g.console.error(a.message)}Ca=Da;var Y=Ca;var ya=function(a,b){if(E.hee&&0<E.hel)try{return a()}catch(c){b&&b(c),E.hel--,Ba("debug_error",function(){try{window.___jsl.hefn(c)}catch(d){throw c;}})}else try{return a()}catch(c){throw b&&b(c),c;}};D.load=function(a,b){return ya(function(){return Ba(a,b)})};K.bs0=window.gapi._bs||(new Date).getTime();L("bs0");K.bs1=(new Date).getTime();L("bs1");delete window.gapi._bs;}).call(this);
gapi.load("",{callback:window["DrawGapiClientCallback"],_c:{"jsl":{"ci":{"deviceType":"desktop","oauth-flow":{"authUrl":"https://accounts.google.com/o/oauth2/auth","proxyUrl":"https://accounts.google.com/o/oauth2/postmessageRelay","disableOpt":true,"idpIframeUrl":"https://accounts.google.com/o/oauth2/iframe","usegapi":false},"debug":{"reportExceptionRate":0.05,"forceIm":false,"rethrowException":false,"host":"https://apis.google.com"},"enableMultilogin":true,"googleapis.config":{"auth":{"useFirstPartyAuthV2":true}},"isPlusUser":false,"inline":{"css":1},"disableRealtimeCallback":false,"drive_share":{"skipInitCommand":true},"csi":{"rate":0.01},"client":{"cors":false},"isLoggedIn":true,"signInDeprecation":{"rate":0.0},"include_granted_scopes":true,"llang":"zh","iframes":{"youtube":{"params":{"location":["search","hash"]},"url":":socialhost:/:session_prefix:_/widget/render/youtube?usegapi\u003d1","methods":["scroll","openwindow"]},"ytsubscribe":{"url":"https://www.youtube.com/subscribe_embed?usegapi\u003d1"},"plus_circle":{"params":{"url":""},"url":":socialhost:/:session_prefix::se:_/widget/plus/circle?usegapi\u003d1"},"plus_share":{"params":{"url":""},"url":":socialhost:/:session_prefix::se:_/+1/sharebutton?plusShare\u003dtrue\u0026usegapi\u003d1"},"rbr_s":{"params":{"url":""},"url":":socialhost:/:session_prefix::se:_/widget/render/recobarsimplescroller"},":source:":"3p","playemm":{"url":"https://play.google.com/work/embedded/search?usegapi\u003d1\u0026usegapi\u003d1"},"savetoandroidpay":{"url":"https://pay.google.com/gp/v/widget/save"},"blogger":{"params":{"location":["search","hash"]},"url":":socialhost:/:session_prefix:_/widget/render/blogger?usegapi\u003d1","methods":["scroll","openwindow"]},"evwidget":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/events/widget?usegapi\u003d1"},"partnersbadge":{"url":"https://www.gstatic.com/partners/badge/templates/badge.html?usegapi\u003d1"},"dataconnector":{"url":"https://dataconnector.corp.google.com/:session_prefix:ui/widgetview?usegapi\u003d1"},"surveyoptin":{"url":"https://www.google.com/shopping/customerreviews/optin?usegapi\u003d1"},":socialhost:":"https://apis.google.com","shortlists":{"url":""},"hangout":{"url":"https://talkgadget.google.com/:session_prefix:talkgadget/_/widget"},"plus_followers":{"params":{"url":""},"url":":socialhost:/_/im/_/widget/render/plus/followers?usegapi\u003d1"},"post":{"params":{"url":""},"url":":socialhost:/:session_prefix::im_prefix:_/widget/render/post?usegapi\u003d1"},":gplus_url:":"https://plus.google.com","signin":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/widget/render/signin?usegapi\u003d1","methods":["onauth"]},"rbr_i":{"params":{"url":""},"url":":socialhost:/:session_prefix::se:_/widget/render/recobarinvitation"},"share":{"url":":socialhost:/:session_prefix::im_prefix:_/widget/render/share?usegapi\u003d1"},"plusone":{"params":{"count":"","size":"","url":""},"url":":socialhost:/:session_prefix::se:_/+1/fastbutton?usegapi\u003d1"},"comments":{"params":{"location":["search","hash"]},"url":":socialhost:/:session_prefix:_/widget/render/comments?usegapi\u003d1","methods":["scroll","openwindow"]},":im_socialhost:":"https://plus.googleapis.com","backdrop":{"url":"https://clients3.google.com/cast/chromecast/home/widget/backdrop?usegapi\u003d1"},"visibility":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/widget/render/visibility?usegapi\u003d1"},"autocomplete":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/widget/render/autocomplete"},"additnow":{"url":"https://apis.google.com/marketplace/button?usegapi\u003d1","methods":["launchurl"]},":signuphost:":"https://plus.google.com","ratingbadge":{"url":"https://www.google.com/shopping/customerreviews/badge?usegapi\u003d1"},"appcirclepicker":{"url":":socialhost:/:session_prefix:_/widget/render/appcirclepicker"},"follow":{"url":":socialhost:/:session_prefix:_/widget/render/follow?usegapi\u003d1"},"community":{"url":":ctx_socialhost:/:session_prefix::im_prefix:_/widget/render/community?usegapi\u003d1"},"sharetoclassroom":{"url":"https://www.gstatic.com/classroom/sharewidget/widget_stable.html?usegapi\u003d1"},"ytshare":{"params":{"url":""},"url":":socialhost:/:session_prefix:_/widget/render/ytshare?usegapi\u003d1"},"plus":{"url":":socialhost:/:session_prefix:_/widget/render/badge?usegapi\u003d1"},"family_creation":{"params":{"url":""},"url":"https://families.google.com/webcreation?usegapi\u003d1\u0026usegapi\u003d1"},"commentcount":{"url":":socialhost:/:session_prefix:_/widget/render/commentcount?usegapi\u003d1"},"configurator":{"url":":socialhost:/:session_prefix:_/plusbuttonconfigurator?usegapi\u003d1"},"zoomableimage":{"url":"https://ssl.gstatic.com/microscope/embed/"},"appfinder":{"url":"https://gsuite.google.com/:session_prefix:marketplace/appfinder?usegapi\u003d1"},"savetowallet":{"url":"https://pay.google.com/gp/v/widget/save"},"person":{"url":":socialhost:/:session_prefix:_/widget/render/person?usegapi\u003d1"},"savetodrive":{"url":"https://drive.google.com/savetodrivebutton?usegapi\u003d1","methods":["save"]},"page":{"url":":socialhost:/:session_prefix:_/widget/render/page?usegapi\u003d1"},"card":{"url":":socialhost:/:session_prefix:_/hovercard/card"}}},"h":"m;/_/scs/apps-static/_/js/k\u003doz.gapi.zh_CN.ZpoAhhaDYBg.O/am\u003dwQc/d\u003d1/ct\u003dzgms/rs\u003dAGLTcCNeuCCAvssoqGjZ2Ux6TbDsvFl8ew/m\u003d__features__","u":"https://apis.google.com/js/api.js?onload\u003dDrawGapiClientCallback","hee":true,"fp":"50939a1cffc34695362a4bdc910d88f4e983656d","dpo":false},"fp":"50939a1cffc34695362a4bdc910d88f4e983656d","annotation":["interactivepost","recobar","signin2","autocomplete","profile"],"bimodal":["signin","share"]}});

==> Untitled Diagram (2).drawio - diagrams.net_files/client.js <==
(function(){
var opts={"version":1,"apiEndpoint":"https://api.trello.com","authEndpoint":"https://trello.com","intentEndpoint":"https://trello.com"};
!function(e){var t={};function n(r){if(t[r])return t[r].exports;var o=t[r]={i:r,l:!1,exports:{}};return e[r].call(o.exports,o,o.exports,n),o.l=!0,o.exports}n.m=e,n.c=t,n.d=function(e,t,r){n.o(e,t)||Object.defineProperty(e,t,{enumerable:!0,get:r})},n.r=function(e){"undefined"!=typeof Symbol&&Symbol.toStringTag&&Object.defineProperty(e,Symbol.toStringTag,{value:"Module"}),Object.defineProperty(e,"__esModule",{value:!0})},n.t=function(e,t){if(1&t&&(e=n(e)),8&t)return e;if(4&t&&"object"==typeof e&&e&&e.__esModule)return e;var r=Object.create(null);if(n.r(r),Object.defineProperty(r,"default",{enumerable:!0,value:e}),2&t&&"string"!=typeof e)for(var o in e)n.d(r,o,function(t){return e[t]}.bind(null,o));return r},n.n=function(e){var t=e&&e.__esModule?function(){return e.default}:function(){return e};return n.d(t,"a",t),t},n.o=function(e,t){return Object.prototype.hasOwnProperty.call(e,t)},n.p="",n(n.s=0)}([function(e,t,n){"use strict";function r(e,t){return function(e){if(Array.isArray(e))return e}(e)||function(e,t){if("undefined"==typeof Symbol||!(Symbol.iterator in Object(e)))return;var n=[],r=!0,o=!1,a=void 0;try{for(var i,c=e[Symbol.iterator]();!(r=(i=c.next()).done)&&(n.push(i.value),!t||n.length!==t);r=!0);}catch(e){o=!0,a=e}finally{try{r||null==c.return||c.return()}finally{if(o)throw a}}return n}(e,t)||o(e,t)||function(){throw new TypeError("Invalid attempt to destructure non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}()}function o(e,t){if(e){if("string"==typeof e)return a(e,t);var n=Object.prototype.toString.call(e).slice(8,-1);return"Object"===n&&e.constructor&&(n=e.constructor.name),"Map"===n||"Set"===n?Array.from(e):"Arguments"===n||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(n)?a(e,t):void 0}}function a(e,t){(null==t||t>e.length)&&(t=e.length);for(var n=0,r=new Array(t);n<t;n++)r[n]=e[n];return r}var i=function(e){return"function"==typeof e},c={},u=function(e,t){if(c[e]){var n=c[e];delete c[e];var r,a=function(e,t){var n;if("undefined"==typeof Symbol||null==e[Symbol.iterator]){if(Array.isArray(e)||(n=o(e))||t&&e&&"number"==typeof e.length){n&&(e=n);var r=0,a=function(){};return{s:a,n:function(){return r>=e.length?{done:!0}:{done:!1,value:e[r++]}},e:function(e){throw e},f:a}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,c=!0,u=!1;return{s:function(){n=e[Symbol.iterator]()},n:function(){var e=n.next();return c=e.done,e},e:function(e){u=!0,i=e},f:function(){try{c||null==n.return||n.return()}finally{if(u)throw i}}}}(n);try{for(a.s();!(r=a.n()).done;){(0,r.value)(t)}}catch(e){a.e(e)}finally{a.f()}}};!function(e,t,n){for(var o,a,l=t,s=n.key,f=n.token,d=n.apiEndpoint,p=n.authEndpoint,v=n.intentEndpoint,y=n.version,h="".concat(d,"/").concat(y,"/"),m=e.location,b=function(e){var t={response_type:"token",key:s};return"".concat(p,"/").concat(y,"/authorize?").concat(l.param(l.extend(t,e)))},g=function(){var e=arguments.length<=0?void 0:arguments[0],t=r(e,4),n=t[0],o=t[1],a=t[2],c=t[3];return i(o)&&(c=a,a=o,o={}),[n=n.replace(new RegExp("^/*"),""),o,a,c]},w={version:function(){return y},key:function(){return s},setKey:function(e){s=e},token:function(){return f},setToken:function(e){f=e},rest:function(e){for(var t=arguments.length,n=new Array(t>1?t-1:0),o=1;o<t;o++)n[o-1]=arguments[o];var a=g(n),i=r(a,4),c=i[0],u=i[1],d=i[2],p=i[3],v={url:"".concat(h).concat(c),type:e,data:{},dataType:"json",success:d,error:p};return s&&(v.data.key=s),f&&(v.data.token=f),null!=u&&l.extend(v.data,u),l.ajax(v)},authorized:function(){return null!=f},deauthorize:function(){a("token",f=null)},authorize:function(t){var n=l.extend(!0,{type:"redirect",persist:!0,interactive:!0,scope:{read:!0,write:!1,account:!1},expiration:"30days"},t),r=/[&#]?token=([0-9a-f]{64})/,s=function(){n.persist&&null!=f&&a("token",f)};if(n.persist&&null==f&&(f=o("token")),null==f){var d=r.exec(m.hash);d&&(f=d[1])}if(this.authorized())return s(),m.hash=m.hash.replace(r,""),void(i(n.success)&&n.success());if(n.interactive){var v=Object.keys(n.scope||{}).reduce((function(e,t){return n.scope[t]&&e.push(t),e}),[]).join(",");switch(n.type){case"popup":!function(){var t,r;r=function(e){if(e)return s(),void(i(n.success)&&n.success());i(n.error)&&n.error()},c[t="authorized"]||(c[t]=[]),c[t].push(r);var o=e.screenX+(e.innerWidth-720)/2,a=e.screenY+(e.innerHeight-800)/2,l=new RegExp("^[a-z]+://[^/]*").exec(m),d=l&&l[0],y=e.open(b({return_url:d,callback_method:"postMessage",scope:v,expiration:n.expiration,name:n.name}),"trello","width=".concat(720,",height=").concat(800,",left=").concat(o,",top=").concat(a));i(e.addEventListener)&&e.addEventListener("message",(function t(n){n.origin===p&&n.source===y&&(null!=n.source&&n.source.close(),f=null!=n.data&&/[0-9a-f]{64}/.test(n.data)?n.data:null,i(e.removeEventListener)&&e.removeEventListener("message",t,!1),u("authorized",w.authorized()))}),!1)}();break;default:e.location=b({redirect_uri:m.href,callback_method:"fragment",scope:v,expiration:n.expiration,name:n.name})}}else i(n.error)&&n.error()},addCard:function(t,n){var r={mode:"popup",source:s||e.location.host},o=function(n){i(e.addEventListener)&&e.addEventListener("message",(function t(r){e.removeEventListener("message",t);try{var o=JSON.parse(r.data);if(o.success)return void n(null,o.card);n(new Error(o.error))}catch(e){}}),!1);var o=e.screenX+(e.outerWidth-500)/2,a=e.screenY+(e.outerHeight-600)/2;return e.open("".concat(v,"/add-card?").concat(l.param(l.extend(r,t))),"trello","width=".concat(500,",height=").concat(600,",left=").concat(o,",top=").concat(a))};if(null==n)return e.Promise?new Promise((function(e,t){return o((function(n,r){n?t(n):e(r)}))})):void o((function(){}));o(n)}},x=function(){var e=k[E];w[e.toLowerCase()]=function(){for(var t=arguments.length,n=new Array(t),r=0;r<t;r++)n[r]=arguments[r];return this.rest.apply(this,[e].concat(n))}},E=0,k=["GET","PUT","POST","DELETE"];E<k.length;E++)x();w.del=w.delete;for(var S=function(){var e=_[j];w[e]={get:function(t,n,r,o){return w.get("".concat(e,"/").concat(t),n,r,o)}}},j=0,_=["actions","cards","checklists","boards","lists","members","organizations","lists"];j<_.length;j++)S();e.Trello=w;var O=e.localStorage;if(null!=O){o=function(e){return O["trello_"+e]},a=function(e,t){if(null!==t)try{O["trello_"+e]=t}catch(e){}else delete O["trello_"+e]}}else o=function(){},a=function(){}}(window,jQuery,opts)}]);})()

==> Untitled Diagram (2).drawio - diagrams.net_files/dropins.js <==
!function(e,o){for(var t in o)e[t]=o[t]}(window,function(e){var o={};function t(n){if(o[n])return o[n].exports;var r=o[n]={i:n,l:!1,exports:{}};return e[n].call(r.exports,r,r.exports,t),r.l=!0,r.exports}return t.m=e,t.c=o,t.d=function(e,o,n){t.o(e,o)||Object.defineProperty(e,o,{enumerable:!0,get:n})},t.r=function(e){"undefined"!=typeof Symbol&&Symbol.toStringTag&&Object.defineProperty(e,Symbol.toStringTag,{value:"Module"}),Object.defineProperty(e,"__esModule",{value:!0})},t.t=function(e,o){if(1&o&&(e=t(e)),8&o)return e;if(4&o&&"object"==typeof e&&e&&e.__esModule)return e;var n=Object.create(null);if(t.r(n),Object.defineProperty(n,"default",{enumerable:!0,value:e}),2&o&&"string"!=typeof e)for(var r in e)t.d(n,r,function(o){return e[o]}.bind(null,r));return n},t.n=function(e){var o=e&&e.__esModule?function(){return e.default}:function(){return e};return t.d(o,"a",o),o},t.o=function(e,o){return Object.prototype.hasOwnProperty.call(e,o)},t.p="",t(t.s=6)}([function(e,o,t){"use strict";var n,r=this&&this.__assign||function(){return(r=Object.assign||function(e){for(var o,t=1,n=arguments.length;t<n;t++)for(var r in o=arguments[t])Object.prototype.hasOwnProperty.call(o,r)&&(e[r]=o[r]);return e}).apply(this,arguments)};function i(e,o,t){return e+(-1===e.indexOf("?")?"?":"&")+o+"="+t}function s(e){return i(e,"version",encodeURIComponent(Dropbox.VERSION))}function a(e,o){var t=encodeURIComponent(window.location.protocol+"//"+window.location.host),n=encodeURIComponent(Dropbox.appKey),r=encodeURIComponent(e.linkType||""),a=encodeURIComponent(e._trigger||"js"),l=Boolean(e.multiselect),c=encodeURIComponent(d(e.extensions,"join",function(e){return e.join(" ")})||""),u=Boolean(e.folderselect);o=Boolean(o);var p=Dropbox.baseUrl+"/chooser?origin="+t+"&app_key="+n+"&link_type="+r+"&trigger="+a+"&multiselect="+l+"&extensions="+c+"&folderselect="+u+"&iframe="+o;return void 0!==e.fileselect&&(p=i(p,"fileselect",Boolean(e.fileselect))),void 0!==e.sizeLimit&&(p=i(p,"size_limit",e.sizeLimit)),null!=e.initialNavigation&&(null!=e.initialNavigation.mode&&(p=i(p,"initial_navigation_mode",encodeURIComponent(e.initialNavigation.mode))),null!=e.initialNavigation.role&&(p=i(p,"initial_navigation_role",encodeURIComponent(e.initialNavigation.role))),e.initialNavigation.cursor&&(p=i(p,"initial_navigation_cursor",encodeURIComponent(e.initialNavigation.cursor)))),null!=e.initialViewType&&(p=i(p,"initial_view_type",encodeURIComponent(e.initialViewType))),null!=e.fields&&(p=i(p,"fields",encodeURIComponent("function"==typeof e.fields.join?e.fields.join(" "):void 0))),!1===e.showSignOut&&(p=i(p,"show_sign_out","false")),e.initialNavigationPath&&(p=i(p,"initial_navigation_path",encodeURIComponent(e.initialNavigationPath))),e.requiredPermissions&&(p=i(p,"required_permissions",encodeURIComponent(d(e.requiredPermissions,"join",function(e){return e.join(" ")})||""))),s(p)}function l(e){var t={options:r(r({},e),{success:function(n,r){"function"==typeof e.success&&e.success(n,r),o.currentChooserSession===t&&(o.currentChooserSession=null)},cancel:function(n){"function"==typeof e.cancel&&e.cancel(n),o.currentChooserSession===t&&(o.currentChooserSession=null)}})};return o.currentChooserSession=t,t}function c(e){var o=document.createElement("iframe");return o.src="about:blank",o._postAction=e,o.name="dropbox-dropins",o.style.display="block",o.style.backgroundColor="white",o.style.border="none",o}function u(e,o){var t,r=encodeURIComponent(Dropbox.appKey),i=Dropbox.baseUrl+"/dropins/job_status?job="+o+"&app_key="+r;i=s(i);var a=function(o){if("COMPLETE"===o.status){if("function"==typeof e.progress&&e.progress(1),"function"==typeof e.success)if(0!==e.success.length&&o.file_ids){var n={fileIds:o.file_ids};e.success(n)}else e.success()}else"PENDING"===o.status||"DOWNLOADING"===o.status?(null!=o.progress&&"function"==typeof e.progress&&e.progress(o.progress/100),setTimeout(t,1500)):"FAILED"===o.status&&"function"==typeof e.error&&e.error(o.error)};if("withCredentials"in new XMLHttpRequest)t=function(){var o=new XMLHttpRequest;return o.onload=function(){return a(JSON.parse(o.responseText))},o.onerror=function(){return"function"==typeof e.error?e.error():void 0},o.open("GET",i,!0),o.send()};else if(Dropbox.disableJSONP){if("undefined"==typeof XDomainRequest||null===XDomainRequest||"https:"!==document.location.protocol)throw new Error("Unable to find suitable means of cross domain communication");t=function(){var o=new XDomainRequest;return o.onload=function(){return a(JSON.parse(o.responseText))},o.onerror=function(){return"function"==typeof e.error?e.error():void 0},o.open("get",i),o.send()}}else t=function(){var o="DropboxJsonpCallback"+n++,t=!1;window[o]=function(e){return t=!0,a(e)};var r=document.createElement("script");return r.src=i+"&callback="+o,r.onreadystatechange=function(){if("loaded"===r.readyState)return t||"function"==typeof e.error&&e.error(),null!=r.parentNode?r.parentNode.removeChild(r):void 0},document.getElementsByTagName("head")[0].appendChild(r)};return"function"==typeof e.progress&&e.progress(0),t()}function p(e,t,n){var r,i=JSON.parse(e.data);switch(r=null!=o.ieframe&&n._popup?o.ieframe.contentWindow:e.source,void 0!==i.sequence_number&&r.postMessage(JSON.stringify({method:"ack",sequence_number:i.sequence_number}),Dropbox.baseUrl),i.method){case"origin_request":e.source.postMessage(JSON.stringify({method:"origin"}),Dropbox.baseUrl);break;case"ready":if(null!=n.files){var s=void 0;if(n._fetch_url_on_save){for(var a=[],l=0;l<n.files.length;l++){var c=n.files[l];a.push({filename:c.filename})}s=JSON.stringify({method:"files_with_callback",params:a})}else s=JSON.stringify({method:"files",params:n.files});if(r.postMessage(s,Dropbox.baseUrl),null!=n._ews_auth_token){var p=JSON.stringify({method:"ews_auth_token",params:{ews_auth_token:n._ews_auth_token}});r.postMessage(p,Dropbox.baseUrl)}}"function"==typeof n.ready&&n.ready();break;case"files_selected":case"files_saved":"function"==typeof t&&t(),"function"==typeof n.success&&n.success(i.params,o.last_navigation);break;case"cursor_changed":o.last_navigation={cursor:i.params};break;case"progress":"function"==typeof n.progress&&n.progress(i.params);break;case"close_dialog":"function"==typeof t&&t(),"function"==typeof n.cancel&&n.cancel(o.last_navigation);break;case"resize":"function"==typeof n.resize&&n.resize(i.params);break;case"error":"function"==typeof n.error&&n.error(i.params);break;case"error_and_close":"function"==typeof t&&t(),"function"==typeof n.error&&n.error(i.params);break;case"job_id":"function"==typeof t&&t(),u(n,i.params);break;case"save_callback":!function(e,o,t){if(e._fetch_url_on_save){var n=e.fetch_urls_fn;"function"!=typeof n&&"function"==typeof e.error&&e.error("Something went wrong, file url callback not provided."),n(function(e){if(null==e)throw new Error("Please supply {urls: [...]} to success callback");if(null!=e.url&&null!=e.urls)throw new Error("Do not pass both url and urls to the save callback");if(null!=e.url&&(e.urls=[e.url]),null==e.urls)throw new Error("Please supply {urls: [...]} to success callback");return i={method:"continue_saving",params:{download_urls:e.urls}},void r.postMessage(JSON.stringify(i),Dropbox.baseUrl)},o)}}(n,i.params);break;case"_debug_log":"undefined"!=typeof console&&null!==console&&console.log(i.params.msg)}}function d(e,o,t){return void 0!==e&&null!==e&&"function"==typeof e[o]?t(e,o):void 0}Object.defineProperty(o,"__esModule",{value:!0}),null==window.Dropbox&&(window.Dropbox={}),o.popupDimensionsString=function(e,o){return"width="+e+",height="+o+",left="+(window.screenX+((window.outerWidth||document.documentElement.offsetWidth)-e)/2)+",top="+(window.screenY+((window.outerHeight||document.documentElement.offsetHeight)-o)/2)},o.chooserUrl=a,o.createIEFrame=function(){/\bTrident\b/.test(navigator.userAgent)&&null!=document.body&&null==o.ieframe&&(o.ieframe=document.createElement("iframe"),o.ieframe.setAttribute("id","dropbox_xcomm"),o.ieframe.setAttribute("src",Dropbox.baseUrl+"/static/api/1/xcomm.html"),o.ieframe.style.display="none",document.body.appendChild(o.ieframe))},o.createChooserSession=l,o.createWidgetElement=c,o.handleJobId=u,o.handleMessageEvent=p,o.saverUrl=function(e){var o=encodeURIComponent(window.location.protocol+"//"+window.location.host),t=encodeURIComponent(Dropbox.appKey);return e=Boolean(e),s(Dropbox.baseUrl+"/saver?origin="+o+"&app_key="+t+"&iframe="+e)},o.__guardMethod__=d,o.initModule=function(){o.last_navigation={},o.ieframe=null,o.currentChooserSession=null,n=1,null==Dropbox.baseUrl&&(Dropbox.baseUrl="https://www.dropbox.com"),null==Dropbox.blockBaseUrl&&(Dropbox.blockBaseUrl="https://dl-web.dropbox.com"),Dropbox.addListener=function(e,o,t){e.addEventListener?e.addEventListener(o,t,!1):e.attachEvent("on"+o,function(e){return e.preventDefault=function(){return!1},t(e)})},Dropbox.removeListener=function(e,o,t){e.removeEventListener?e.removeEventListener(o,t,!1):e.detachEvent("on"+o,t)},Dropbox.createChooserWidget=function(e){var o=l(e),t=c(a(o.options,!0));return t._handler=function(e){e.source===t.contentWindow&&e.origin===Dropbox.baseUrl&&p(e,null,o.options)},Dropbox.addListener(window,"message",t._handler),t},Dropbox.cleanupWidget=function(e){if(!e._handler)throw new Error("Invalid widget!");Dropbox.removeListener(window,"message",e._handler),delete e._handler}}},function(e,o,t){"use strict";var n=this&&this.__spreadArrays||function(){for(var e=0,o=0,t=arguments.length;o<t;o++)e+=arguments[o].length;var n=Array(e),r=0;for(o=0;o<t;o++)for(var i=arguments[o],s=0,a=i.length;s<a;s++,r++)n[r]=i[s];return n};Object.defineProperty(o,"__esModule",{value:!0});var r=window.location.protocol+"//"+window.location.host,i=function(){function e(o){if(this.origin=r,this.sendMessage=function(e){},this.state={},this.options=o,!this.options)throw new Error("options must be provided");if(!this.options.appKey)throw new Error("appKey must be provided");e.validateOnError(this.options.onError)}return e.validateOnError=function(e){if(e&&"function"!=typeof e)throw new Error("onError must be a function")},e.prototype.setOnError=function(o){e.validateOnError(o),this.options.onError=o},e.prototype.hasOnCloseDialogMessage=function(){return void 0!==this.onCloseDialogMessage},e.prototype.setOnCloseDialogMessage=function(e){if("function"!=typeof e)throw new Error("onCloseDialogMessage must be a function");this.onCloseDialogMessage=e},e.prototype.sendState=function(){this.sendMessage({method:"state",params:this.state})},e.prototype.url=function(){var e=n([{key:"app_key",value:this.options.appKey},{key:"origin",value:this.origin}],this.urlParams()).map(function(e){return encodeURIComponent(e.key)+"="+encodeURIComponent(e.value)}).join("&");return{pathname:this.urlPathname(),search:"?"+e}},e.prototype.windowDimensions=function(){return{width:735,height:552}},e.prototype.handleMessage=function(e){switch(void 0!==e.sequenceNumber&&this.sendMessage({method:"ack",sequenceNumber:e.sequenceNumber}),e.method){case"origin_request":this.sendMessage({method:"origin"});break;case"ready":this.sendState();break;case"error":this.options.onError&&this.options.onError(e.params);break;case"close_dialog":this.onCloseDialogMessage&&this.onCloseDialogMessage(),this.onCloseDialogMessage=void 0}},e}();o.Dropin=i},function(e,o,t){"use strict";Object.defineProperty(o,"__esModule",{value:!0});var n=t(0),r=["text","documents","images","video","audio"];function i(e,o){null!=o?o.innerHTML="":(o=document.createElement("a")).href="#",o.className+=" dropbox-dropin-btn",Dropbox.isBrowserSupported()?o.className+=" dropbox-dropin-default":o.className+=" dropbox-dropin-disabled";var t=document.createElement("span");return t.className="dropin-btn-status",o.appendChild(t),e=document.createTextNode(e),o.appendChild(e),o}function s(e){return e.replace(/\/+$/g,"").split("/").pop()}function a(e){var o=document.createElement("a");return o.href=e,s(o.pathname)}o.genericDropins={init:function(){}},o.createDropinButton=i,o.filenameFromPath=s,o.initModule=function(){var e;n.initModule(),null==Dropbox.appKey&&(Dropbox.appKey=null===(e=document.getElementById("dropboxjs"))||void 0===e?void 0:e.getAttribute("data-app-key")),Dropbox.init=function(e){null!=e.appKey&&(Dropbox.appKey=e.appKey)};var t=function(e){var o,t,n;if("string"==typeof e[0])n=e.shift(),o="string"==typeof e[0]?e.shift():a(n),(t=e.shift()||{}).files=[{url:n,filename:o}];else{if(null==(t=e.shift()))throw new Error("Missing arguments. See documentation.");if((null==t.files||!t.files.length)&&"function"!=typeof t.files)throw new Error("Missing files. See documentation.");if(null!=t.fetch_urls_fn){if("function"!=typeof t.fetch_urls_fn)throw new Error("fetch_urls_fn must be a function if supplied.  See documentation.");t._fetch_url_on_save=!0}for(var r=0;r<t.files.length;r++){var i=t.files[r];if("function"==typeof i.url&&(t._fetch_url_on_save=!0,t.fetch_urls_fn=i.url,i.url=null,r>0))throw new Error("Old style url as callback is only supported for single files.");i.filename||(i.filename=a(i.url))}}return t};Dropbox.save=function(){for(var e=[],o=0;o<arguments.length;o++)e[o]=arguments[o];var r=t(e);if(Dropbox.isBrowserSupported()){if(r._popup=!0,"object"!=typeof r.files||!r.files.length)throw new Error("The object passed in must have a 'files' property that contains a list of objects. See documentation.");if(r.iframe&&!r.windowName)throw new Error("Dropbox.save does not yet support creating its own iframe.                       windowName must be provided when the iframe option is present.");for(var i=0,a=r.files;i<a.length;i++){var l=a[i];if(r._fetch_url_on_save){if(r.fetch_urls_fn){if(null!=l.url)throw new Error("You passed in a 'fetch_urls_fn' option to specify the file URLs.  Don't include individual URLs in each file objects.")}else if("function"!=typeof l.url)throw new Error("File urls should be all urls, or a single file with function. See documentation.")}else if("string"!=typeof l.url)throw new Error("File urls to download incorrectly configured. Each file must have a url. See documentation.")}var c=n.popupDimensionsString(735,670);return s(n.saverUrl(r.iframe),c,r).window}alert("Your browser does not support the Dropbox Saver")};var s=function(e,o,t){var r=function(){a.closed||(a.close(),a.postMessage(JSON.stringify({method:"close"}),Dropbox.baseUrl)),Dropbox.removeListener(window,"message",i),clearInterval(l)},i=function(e){e.source!==a&&e.source!==(void 0!==n.ieframe&&null!==n.ieframe?n.ieframe.contentWindow:void 0)||n.handleMessageEvent(e,r,t)},s=t.iframe?"":o+",resizable,scrollbars",a=window.open(e,t.windowName||"dropbox",s);if(!a)throw new Error("Failed to open/load the window. Dropbox.choose and Dropbox.save should only be called from within a user-triggered event handler such as a tap or click event.");a.focus();var l=setInterval(function(){(function(){try{return a.closed}catch(e){}})()&&(r(),"function"==typeof t.cancel&&t.cancel(n.last_navigation))},100);return Dropbox.addListener(window,"message",i),{window:a,onClose:r}},l=function(e){null==e.success&&n.__guardMethod__(console,"warn",function(e){return e.warn("You must provide a success callback to the Chooser to see the files that the user selects")}),void 0===e.fileselect||Boolean(e.fileselect)||Boolean(e.folderselect)||n.__guardMethod__(console,"error",function(e){return e.error("You must enable either fileselect or folderselect on the Chooser so the user can select something")});var o=function(){return n.__guardMethod__(console,"warn",function(e){return e.warn("The provided list of extensions or file types is not valid. See Chooser documentation: https://www.dropbox.com/developers/dropins/chooser/js")}),n.__guardMethod__(console,"warn",function(e){return e.warn("Available file types are: "+r.join(", "))}),delete e.extensions};if(null!=e.extensions&&null!=Array.isArray)if(Array.isArray(e.extensions))for(var t=0,i=e.extensions;t<i.length;t++){var s=i[t];s.match(/^\.[\.\w$#&+@!()\-'`_~]+$/)||-1!==r.indexOf(s)||o()}else o();return void 0!==e.sizeLimit&&"number"!=typeof e.sizeLimit&&e.sizeLimit<=0&&n.__guardMethod__(console,"error",function(e){return e.error("The sizeLimit option, if provided, must be a positive number")}),e},c=function(e){if(Dropbox.isBrowserSupported()){var o,t,r=n.createChooserSession(e);if(e.iframe&&!e.windowName){var i=(o=n.chooserUrl(e,!0),(t=document.createElement("iframe")).src=o,t.style.display="block",t.style.backgroundColor="white",t.style.border="none",t);i.style.width="735px",i.style.height="552px",i.style.margin="125px auto 0 auto",i.style.border="1px solid #ACACAC",i.style.boxShadow="rgba(0, 0, 0, .2) 0px 4px 16px";var a=document.createElement("div");a.style.position="fixed",a.style.left=a.style.right=a.style.top=a.style.bottom="0",a.style.zIndex="1000",a.style.backgroundColor="rgba(160, 160, 160, 0.2)",a.appendChild(i),document.body.appendChild(a);var l=function(e){e.source===i.contentWindow&&(r.onClose=function(){document.body.removeChild(a),Dropbox.removeListener(window,"message",l)},n.handleMessageEvent(e,r.onClose,r.options))};Dropbox.addListener(window,"message",l)}else{var c=n.popupDimensionsString(735,552);r.onClose=s(n.chooserUrl(r.options,r.options.iframe),c,r.options).onClose}}else alert("Your browser does not support the Dropbox Chooser")};Dropbox.choose=function(e){null==e&&(e={}),e=l(e),c(e)},Dropbox.cancelChooser=function(){n.currentChooserSession&&(n.currentChooserSession.onClose&&n.currentChooserSession.onClose(),n.currentChooserSession.options.cancel&&n.currentChooserSession.options.cancel(n.last_navigation))},Dropbox.isBrowserSupported=function(){var e=function(){for(var e=0,o=[/IEMobile\/(7|8|9|10)\./,/BB10;/,/CriOS/];e<o.length;e++)if(o[e].test(navigator.userAgent))return!1;return"undefined"!=typeof JSON&&null!==JSON&&null!=window.postMessage&&null!=window.addEventListener&&!/MSIE [7-9]/.test(navigator.userAgent)}();return Dropbox.isBrowserSupported=function(){return e},e},Dropbox.createChooseButton=function(e){null==e&&(e={}),e=l(e);var o=i("Choose from Dropbox");return Dropbox.addListener(o,"click",function(t){t.preventDefault(),c({success:function(t,n){o.className="dropbox-dropin-btn dropbox-dropin-success","function"==typeof e.success&&e.success(t,n)},cancel:e.cancel,linkType:e.linkType,multiselect:e.multiselect,fileselect:e.fileselect,folderselect:e.folderselect,extensions:e.extensions,sizeLimit:e.sizeLimit,iframe:e.iframe,requiredPermissions:e.requiredPermissions,_trigger:"button"})}),o},Dropbox.createSaveButton=function(){for(var e=[],o=0;o<arguments.length;o++)e[o]=arguments[o];var n=t(e),r=e.shift();return r=i("Save to Dropbox",r),Dropbox.addListener(r,"click",function(e){if(e.preventDefault(),r.className.indexOf("dropbox-dropin-error")>=0||r.className.indexOf("dropbox-dropin-default")>=0||r.className.indexOf("dropbox-dropin-disabled")>=0){var o=("function"==typeof n.files?n.files():void 0)||n.files;if(!(null!=o?o.length:void 0))return r.className="dropbox-dropin-btn dropbox-dropin-error",void("function"==typeof n.error&&n.error("Missing files"));Dropbox.save({files:o,success:function(){r.className="dropbox-dropin-btn dropbox-dropin-success","function"==typeof n.success&&n.success()},progress:function(e){r.className="dropbox-dropin-btn dropbox-dropin-progress","function"==typeof n.progress&&n.progress(e)},cancel:function(){"function"==typeof n.cancel&&n.cancel()},error:function(e){r.className="dropbox-dropin-btn dropbox-dropin-error","function"==typeof n.error&&n.error(e)}})}}),r};var u=function(e,o){return"  background: "+e+";\n  background: -moz-linear-gradient(top, "+e+" 0%, "+o+" 100%);\n  background: -webkit-linear-gradient(top, "+e+" 0%, "+o+" 100%);\n  background: linear-gradient(to bottom, "+e+" 0%, "+o+" 100%);\n  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='"+e+"', endColorstr='"+o+"',GradientType=0);  "},p=document.createElement("style");p.type="text/css";var d='  @-webkit-keyframes rotate {\n    from  { -webkit-transform: rotate(0deg); }\n    to   { -webkit-transform: rotate(360deg); }\n  }\n\n  @keyframes rotate {\n    from  { transform: rotate(0deg); }\n    to   { transform: rotate(360deg); }\n  }\n\n    .dropbox-dropin-btn, .dropbox-dropin-btn:link, .dropbox-dropin-btn:hover {\n      display: inline-block;\n      height: 14px;\n      font-family: "Lucida Grande", "Segoe UI", "Tahoma", "Helvetica Neue", "Helvetica", sans-serif;\n      font-size: 11px;\n      font-weight: 600;\n      color: #636363;\n      text-decoration: none;\n      padding: 1px 7px 5px 3px;\n      border: 1px solid #ebebeb;\n      border-radius: 2px;\n      border-bottom-color: #d4d4d4;\n      '+u("#fcfcfc","#f5f5f5")+"\n    }\n\n    .dropbox-dropin-default:hover, .dropbox-dropin-error:hover {\n      border-color: #dedede;\n      border-bottom-color: #cacaca;\n      "+u("#fdfdfd","#f5f5f5")+"\n    }\n\n    .dropbox-dropin-default:active, .dropbox-dropin-error:active {\n      border-color: #d1d1d1;\n      box-shadow: inset 0 1px 1px rgba(0,0,0,0.1);\n    }\n\n    .dropbox-dropin-btn .dropin-btn-status {\n      display: inline-block;\n      width: 15px;\n      height: 14px;\n      vertical-align: bottom;\n      margin: 0 5px 0 2px;\n      background: transparent url('"+Dropbox.baseUrl+"/static/images/widgets/dbx-saver-status.png') no-repeat;\n      position: relative;\n      top: 2px;\n    }\n\n    .dropbox-dropin-default .dropin-btn-status {\n      background-position: 0px 0px;\n    }\n\n    .dropbox-dropin-progress .dropin-btn-status {\n      width: 18px;\n      margin: 0 4px 0 0;\n      background: url('"+Dropbox.baseUrl+"/static/images/widgets/dbx-progress.png') no-repeat center center;\n        -webkit-animation-name: rotate;\n        -webkit-animation-duration: 1.7s;\n        -webkit-animation-iteration-count: infinite;\n        -webkit-animation-timing-function: linear;\n      animation-name: rotate;\n      animation-duration: 1.7s;\n      animation-iteration-count: infinite;\n      animation-timing-function: linear;\n    }\n\n    .dropbox-dropin-success .dropin-btn-status {\n      background-position: -15px 0px;\n    }\n\n    .dropbox-dropin-disabled {\n      background: #e0e0e0;\n      border: 1px #dadada solid;\n      border-bottom: 1px solid #ccc;\n      box-shadow: none;\n    }\n\n    .dropbox-dropin-disabled .dropin-btn-status {\n      background-position: -30px 0px;\n    }\n\n    .dropbox-dropin-error .dropin-btn-status {\n      background-position: -45px 0px;\n    }\n\n  @media only screen and (-webkit-min-device-pixel-ratio: 1.4) {\n      .dropbox-dropin-btn .dropin-btn-status {\n        background-image: url('"+Dropbox.baseUrl+"/static/images/widgets/dbx-saver-status-2x.png');\n        background-size: 60px 14px;\n          -webkit-background-size: 60px 14px;\n      }\n\n      .dropbox-dropin-progress .dropin-btn-status {\n        background: url('"+Dropbox.baseUrl+"/static/images/widgets/dbx-progress-2x.png') no-repeat center center;\n        background-size: 20px 20px;\n          -webkit-background-size: 20px 20px;\n      }\n  }\n\n    .dropbox-saver:hover, .dropbox-chooser:hover {\n      text-decoration: none;\n      cursor: pointer;\n    }\n\n    .dropbox-chooser, .dropbox-dropin-btn {\n      line-height: 11px !important;\n      text-decoration: none !important;\n      box-sizing: content-box !important;\n        -webkit-box-sizing: content-box !important;\n        -moz-box-sizing: content-box !important;\n    }\n    ";p.styleSheet?p.styleSheet.cssText=d:p.textContent=d,document.getElementsByTagName("head")[0].appendChild(p),setTimeout(n.createIEFrame,0);var f=function(){document.removeEventListener?document.removeEventListener("DOMContentLoaded",f,!1):document.detachEvent&&document.detachEvent("onreadystatechange",f),n.createIEFrame(),o.genericDropins.init()};"interactive"===document.readyState||"complete"===document.readyState?setTimeout(f,0):document.addEventListener?document.addEventListener("DOMContentLoaded",f,!1):document.attachEvent("onreadystatechange",f)}},function(e,o,t){"use strict";var n,r=this&&this.__extends||(n=function(e,o){return(n=Object.setPrototypeOf||{__proto__:[]}instanceof Array&&function(e,o){e.__proto__=o}||function(e,o){for(var t in o)o.hasOwnProperty(t)&&(e[t]=o[t])})(e,o)},function(e,o){function t(){this.constructor=e}n(e,o),e.prototype=null===o?Object.create(o):(t.prototype=o.prototype,new t)});Object.defineProperty(o,"__esModule",{value:!0});var i="https://www.dropbox.com/developers/dropins/chooser/js",s=["text","documents","images","video","audio"],a=function(e){function o(o){var t=e.call(this,o)||this;return t.validateOptions=function(){var e=function(e,o){if(void 0!==t.options[e]&&typeof t.options[e]!==o)throw new Error("The "+e+" option, if provided, must have type "+o)};if(e("linkType","string"),e("_trigger","string"),void 0!==t.options.extensions){if(!(t.options.extensions instanceof Array))throw new Error("The extensions option, if provided, must be an array");for(var o=0,n=t.options.extensions;o<n.length;o++){var r=n[o];if("string"!=typeof r||!r.match(/^\.[\.\w$#&+@!()\-'`_~]+$/)&&-1===s.indexOf(r))throw new Error("The provided list of extensions or file types is not valid. See Chooser documentation: "+i+". Available file types are: "+s.join(", "))}}if(e("multiselect","boolean"),e("iframe","boolean"),e("folderselect","boolean"),e("fileselect","boolean"),void 0!==t.options.fileselect&&!t.options.fileselect&&!t.options.folderselect)throw new Error("You must enable either fileselect or folderselect on the Chooser so the user can select something");if(e("sizeLimit","number"),void 0!==t.options.sizeLimit&&t.options.sizeLimit<=0)throw new Error("The sizeLimit option, if provided, must be a positive number");var a=t.options.initialNavigation;if(void 0!==a){if(void 0!==a.mode&&"string"!=typeof a.mode)throw new Error("The initialNavigation.mode option, if provided, must be a string");if(void 0!==a.role&&"string"!=typeof a.role)throw new Error("The initialNavigation.role option, if provided, must be a string");if(void 0!==a.cursor&&"string"!=typeof a.cursor)throw new Error("The initialNavigation.cursor option, if provided, must be a string")}if(e("initialViewType","string"),void 0!==t.options.fields){if(!(t.options.fields instanceof Array))throw new Error("The fields option, if provided, must be an array");for(var l=0,c=t.options.fields;l<c.length;l++)if("string"!=typeof c[l])throw new Error("The fields option, if provided, must be an array of strings")}if(e("showSignOut","boolean"),e("version","string"),e("cl","string"),"function"!=typeof t.options.onSuccess)throw new Error("You must provide a success callback to the Chooser to see the files that the user selects");e("onReady","function"),e("onCancel","function"),e("onError","function"),e("onResize","function")},t.validateOptions(),t}return r(o,e),o.prototype.urlParams=function(){var e=[],o=function(o,t){void 0!==t&&e.push({key:o,value:""+t})};return o("link_type",this.options.linkType),e.push({key:"trigger",value:this.options._trigger||"js"}),void 0!==this.options.extensions&&e.push({key:"extensions",value:this.options.extensions.join(" ")}),o("multiselect",this.options.multiselect),o("iframe",this.options.iframe),o("folderselect",this.options.folderselect),o("fileselect",this.options.fileselect),o("size_limit",this.options.sizeLimit),void 0!==this.options.initialNavigation&&(o("initial_navigation_mode",this.options.initialNavigation.mode),o("initial_navigation_role",this.options.initialNavigation.role),o("initial_navigation_cursor",this.options.initialNavigation.cursor)),o("initial_view_type",this.options.initialViewType),void 0!==this.options.fields&&e.push({key:"fields",value:this.options.fields.join(" ")}),o("show_sign_out",this.options.showSignOut),o("version",this.options.version),o("cl",this.options.cl),e},o.prototype.urlPathname=function(){return"/chooser"},o.prototype.close=function(){"function"==typeof this.onCloseDialogMessage&&this.onCloseDialogMessage()},o.prototype.handleMessage=function(o){switch(e.prototype.handleMessage.call(this,o),o.method){case"ready":void 0!==this.options.onReady&&this.options.onReady();break;case"files_selected":this.close(),this.options.onSuccess(o.params,this.lastNavigation);break;case"cursor_changed":this.lastNavigation={cursor:o.params};break;case"close_dialog":void 0!==this.options.onCancel&&this.options.onCancel(this.lastNavigation);break;case"resize":void 0!==this.options.onResize&&this.options.onResize(o.params);break;case"error":this.close();break;case"_debug_log":void 0!==console&&null!==console&&console.log(o.params.msg)}},o}(t(1).Dropin);o.BaseChooser=a;var l=function(e){function o(o){return e.call(this,o)||this}return r(o,e),o}(a);o.Chooser=l},,,function(e,o,t){"use strict";Object.defineProperty(o,"__esModule",{value:!0}),t(7).initModule(),o.Dropbox=window.Dropbox},function(e,o,t){"use strict";var n=this&&this.__assign||function(){return(n=Object.assign||function(e){for(var o,t=1,n=arguments.length;t<n;t++)for(var r in o=arguments[t])Object.prototype.hasOwnProperty.call(o,r)&&(e[r]=o[r]);return e}).apply(this,arguments)};Object.defineProperty(o,"__esModule",{value:!0});var r=t(8),i=t(2),s=t(3),a=t(10),l=t(11),c=t(12),u=t(13);o.initModule=function(){i.initModule(),Dropbox.VERSION="2";var e=new r.BrowserEnvironment;Dropbox.mount=e.mount.bind(e),Dropbox.openWindow=e.openWindow.bind(e);var o=e.remove.bind(e);Dropbox.unmount=o,Dropbox.closeWindow=o,Dropbox.Mover=c.Mover,Dropbox.Previewer=u.Previewer,Dropbox.Chooser=s.Chooser,Dropbox.ZoomChooser=a.ZoomChooser,Dropbox.embed=function(e,o){Dropbox.appKey&&(e=n(n({},e),{appKey:Dropbox.appKey}));var t=new l.Embed(e);return Dropbox.mount(t,o),t},i.genericDropins.init=function(){for(var e=document.getElementsByTagName("a"),o=e.length-1;o>=0;o--){var t=e[o],n=(t.getAttribute("class")||"").split(" ");n.indexOf("dropbox-saver")>=0?function(e){Dropbox.createSaveButton({files:function(){return[{url:e.getAttribute("data-url")||e.href,filename:e.getAttribute("data-filename")||i.filenameFromPath(e.pathname)}]}},e)}(t):n.indexOf("dropbox-embed")>=0&&function(e){var o=e.getAttribute("data-url")||e.href;if(o&&e.parentElement){var t=e.getAttribute("data-file-zoom")||void 0,n=e.getAttribute("data-folder-view")||void 0,r=e.getAttribute("data-folder-header-size")||void 0,i=document.createElement("div");i.classList.add("dropbox-embed-container"),i.style.height=e.getAttribute("data-height")||"100%",i.style.width=e.getAttribute("data-width")||"100%",e.parentElement.replaceChild(i,e),Dropbox.embed({link:o,file:{zoom:t},folder:{view:n,headerSize:r}},i)}}(t)}}}},function(e,o,t){"use strict";Object.defineProperty(o,"__esModule",{value:!0});var n=t(9);function r(e){return function(){for(var o=0,t=e;o<t.length;o++)(0,t[o])()}}o.TARGET_ORIGIN="https://www.dropbox.com";var i=function(){},s=function(){function e(){var e=this;this.activeDropins=[],this.deleteActiveDropin=function(o){return function(){var t=e.activeDropins.indexOf(o);-1!==t&&e.activeDropins.splice(t,1)}},this.openWindow=function(t){e.throwIfAlreadyActive(t);var s=r([]);try{var a=t.url(),l=""+o.TARGET_ORIGIN+a.pathname+a.search,c=n.PopupEnvironment.open(l,t.windowDimensions(),function(){s()});s=r([c.stopInterval,s]);var u=e.attach(t,c.messagingWindow);s=r([function(){t.sendMessage({method:"close"})},s=r([u,s])]);var p={dropin:t,cleanup:i};e.activeDropins.push(p),s=r([e.deleteActiveDropin(p),s]),t.hasOnCloseDialogMessage()||t.setOnCloseDialogMessage(s),p.cleanup=s}catch(e){throw s(),e}}}return e.prototype.mount=function(e,t){if(!e)throw new Error("Dropbox component must be provided");if(!t)throw new Error("Container element must be provided");this.throwIfAlreadyActive(e);var n=r([]);try{var s=this.createIframe();n=r([this.attach(e,function(){if(!s.contentWindow)throw new Error("iframe does not contain a contentWindow");return s.contentWindow}),n]);var a=e.url();s.src=""+o.TARGET_ORIGIN+a.pathname+a.search+"&iframe=true",s.scrolling="no",t.appendChild(s),n=r([function(){t.removeChild(s)},n]);var l={dropin:e,cleanup:i};this.activeDropins.push(l),n=r([this.deleteActiveDropin(l),n]),e.hasOnCloseDialogMessage()||e.setOnCloseDialogMessage(n),l.cleanup=n}catch(e){throw n(),e}},e.prototype.remove=function(e){if(!e)throw new Error("Dropbox component must be provided");for(var o=0,t=this.activeDropins;o<t.length;o++){var n=t[o];if(n.dropin===e){n.cleanup();break}}},e.prototype.throwIfAlreadyActive=function(e){for(var o=0,t=this.activeDropins;o<t.length;o++)if(t[o].dropin===e)throw new Error("Component is already in use")},e.prototype.attach=function(e,t){e.sendMessage=function(e){t().postMessage(JSON.stringify(e),o.TARGET_ORIGIN)};var n=function(n){if(n.source===t()&&n.origin===o.TARGET_ORIGIN){var r,i;try{r=JSON.parse(n.data)}catch(e){return}"object"==typeof(i=r)&&"string"==typeof i.method&&e.handleMessage(r)}};return window.addEventListener("message",n),function(){e.sendMessage=i,window.removeEventListener("message",n)}},e.prototype.createIframe=function(){var e=window.document.createElement("iframe");return e.style.height="100%",e.style.width="100%",e.style.border="none",e.allowFullscreen=!0,e},e}();o.BrowserEnvironment=s},function(e,o,t){"use strict";Object.defineProperty(o,"__esModule",{value:!0});var n=t(0),r=function(){function e(e,o){var t=this;this.popupWindow=e,this.onClose=o,this.stopInterval=function(){clearInterval(t.intervalId)},this.isWindowClosedByUser=function(){try{return t.popupWindow.closed}catch(e){}return!1},this.messagingWindow=function(){return void 0!==n.ieframe&&null!==n.ieframe?n.ieframe.contentWindow:t.popupWindow},this.handleInterval=function(){t.isWindowClosedByUser()&&(t.onClose(),t.stopInterval())},this.intervalId=setInterval(this.handleInterval,100)}return e.open=function(o,t,r){var i=n.popupDimensionsString(t.width,t.height)+",resizable,scrollbars",s=window.open(o,"_blank",i);if(null===s)throw new Error("Failed to open the window. Dropbox popups may only be attached to a user-triggered event handler such as a tap or click event.");return s.focus(),new e(s,r)},e}();o.PopupEnvironment=r},function(e,o,t){"use strict";var n,r=this&&this.__extends||(n=function(e,o){return(n=Object.setPrototypeOf||{__proto__:[]}instanceof Array&&function(e,o){e.__proto__=o}||function(e,o){for(var t in o)o.hasOwnProperty(t)&&(e[t]=o[t])})(e,o)},function(e,o){function t(){this.constructor=e}n(e,o),e.prototype=null===o?Object.create(o):(t.prototype=o.prototype,new t)});Object.defineProperty(o,"__esModule",{value:!0});var i=function(e){function o(o){var t=e.call(this,o)||this;return t.validateNoOptionLinkType(),t}return r(o,e),o.prototype.validateNoOptionLinkType=function(){if(void 0!==this.options.linkType)throw new Error("The ZoomChooser SDK does not accept a linkType.")},o.prototype.urlParams=function(){var o=e.prototype.urlParams.call(this);return o.push({key:"is_zoom_chooser",value:"true"}),o},o}(t(3).BaseChooser);o.ZoomChooser=i},function(e,o,t){"use strict";var n,r=this&&this.__extends||(n=function(e,o){return(n=Object.setPrototypeOf||{__proto__:[]}instanceof Array&&function(e,o){e.__proto__=o}||function(e,o){for(var t in o)o.hasOwnProperty(t)&&(e[t]=o[t])})(e,o)},function(e,o){function t(){this.constructor=e}n(e,o),e.prototype=null===o?Object.create(o):(t.prototype=o.prototype,new t)}),i=this&&this.__spreadArrays||function(){for(var e=0,o=0,t=arguments.length;o<t;o++)e+=arguments[o].length;var n=Array(e),r=0;for(o=0;o<t;o++)for(var i=arguments[o],s=0,a=i.length;s<a;s++,r++)n[r]=i[s];return n};Object.defineProperty(o,"__esModule",{value:!0});var s=function(e){function o(o){var t,n,r;void 0===o&&(o={});var i=e.call(this,o)||this;return i.state={link:i.options.link,file_zoom:null===(t=i.options.file)||void 0===t?void 0:t.zoom,folder_view:null===(n=i.options.folder)||void 0===n?void 0:n.view,folder_headerSize:null===(r=i.options.folder)||void 0===r?void 0:r.headerSize},i}return r(o,e),o.prototype.urlPathname=function(){return"/dropins/embed"},o.prototype.urlParams=function(){return i(this.state.link?[{key:"link",value:this.state.link}]:[],this.state.file_zoom?[{key:"file_zoom",value:this.state.file_zoom}]:[],this.state.folder_view?[{key:"folder_view",value:this.state.folder_view}]:[],this.state.folder_headerSize?[{key:"folder_header_size",value:this.state.folder_headerSize}]:[])},o.prototype.handleMessage=function(o){switch(o.method){case"update_size":this.options.onSizeChanged&&this.options.onSizeChanged(o.params);break;default:e.prototype.handleMessage.call(this,o)}},o}(t(1).Dropin);o.Embed=s},function(e,o,t){"use strict";var n,r=this&&this.__extends||(n=function(e,o){return(n=Object.setPrototypeOf||{__proto__:[]}instanceof Array&&function(e,o){e.__proto__=o}||function(e,o){for(var t in o)o.hasOwnProperty(t)&&(e[t]=o[t])})(e,o)},function(e,o){function t(){this.constructor=e}n(e,o),e.prototype=null===o?Object.create(o):(t.prototype=o.prototype,new t)}),i=this&&this.__assign||function(){return(i=Object.assign||function(e){for(var o,t=1,n=arguments.length;t<n;t++)for(var r in o=arguments[t])Object.prototype.hasOwnProperty.call(o,r)&&(e[r]=o[r]);return e}).apply(this,arguments)};Object.defineProperty(o,"__esModule",{value:!0});var s=function(e){function o(t){var n=e.call(this,t)||this;return o.validateOnSuccess(n.options.onSuccess),o.validateOnCancel(n.options.onCancel),n.state={entries:n.options.entries,initialFolderSelection:n.options.initialFolderSelection},n.onSuccess=n.options.onSuccess,n.onCancel=n.options.onCancel,n.onFolderSelected=n.options.onFolderSelected,n}return r(o,e),o.validateOnSuccess=function(e){if(e&&"function"!=typeof e)throw new Error("onSuccess must be a function")},o.validateOnCancel=function(e){if(e&&"function"!=typeof e)throw new Error("onCancel must be a function")},o.validateOnFolderSelected=function(e){if(e&&"function"!=typeof e)throw new Error("onFolderSelected must be a function")},o.prototype.urlParams=function(){return[{key:"account_id",value:this.options.accountId},{key:"initial_folder_selection",value:this.state.initialFolderSelection},{key:"show_folders_only",value:this.options.showFoldersOnly?String(this.options.showFoldersOnly):""}]},o.prototype.urlPathname=function(){return"/dropins/mover"},o.prototype.handleMessage=function(o){switch(e.prototype.handleMessage.call(this,o),o.method){case"success":this.onSuccess&&this.onSuccess();break;case"cancel":this.onCancel&&this.onCancel();break;case"folder_selected":this.onFolderSelected&&this.onFolderSelected(o.params.path)}},o.prototype.setEntries=function(e){this.state=i(i({},this.state),{entries:e}),this.sendState()},o.prototype.setInitialFolderSelection=function(e){this.state=i(i({},this.state),{initialFolderSelection:e}),this.sendState()},o.prototype.setOnSuccess=function(e){o.validateOnSuccess(e),this.onSuccess=e},o.prototype.setOnCancel=function(e){o.validateOnCancel(e),this.onCancel=e},o.prototype.setOnFolderSelected=function(e){o.validateOnFolderSelected(e),this.onFolderSelected=e},o}(t(1).Dropin);o.Mover=s},function(e,o,t){"use strict";var n,r=this&&this.__extends||(n=function(e,o){return(n=Object.setPrototypeOf||{__proto__:[]}instanceof Array&&function(e,o){e.__proto__=o}||function(e,o){for(var t in o)o.hasOwnProperty(t)&&(e[t]=o[t])})(e,o)},function(e,o){function t(){this.constructor=e}n(e,o),e.prototype=null===o?Object.create(o):(t.prototype=o.prototype,new t)}),i=this&&this.__assign||function(){return(i=Object.assign||function(e){for(var o,t=1,n=arguments.length;t<n;t++)for(var r in o=arguments[t])Object.prototype.hasOwnProperty.call(o,r)&&(e[r]=o[r]);return e}).apply(this,arguments)},s=this&&this.__spreadArrays||function(){for(var e=0,o=0,t=arguments.length;o<t;o++)e+=arguments[o].length;var n=Array(e),r=0;for(o=0;o<t;o++)for(var i=arguments[o],s=0,a=i.length;s<a;s++,r++)n[r]=i[s];return n};Object.defineProperty(o,"__esModule",{value:!0});var a=function(e){function o(o){void 0===o&&(o={});var t=e.call(this,o)||this;return t.state={accountId:t.options.accountId,hideAccount:t.options.hideAccount,link:t.options.link,cl:t.options.cl,view:t.options.initialView,openLinksWithSDK:!!t.options.onOpenLink},t}return r(o,e),o.prototype.urlPathname=function(){return"/dropins/previewer"},o.prototype.urlParams=function(){return s(this.state.accountId?[{key:"account_id",value:this.state.accountId}]:[],this.state.hideAccount?[{key:"hide_account",value:"true"}]:[],this.state.view?[{key:"initial_view",value:this.state.view}]:[],this.state.cl?[{key:"cl",value:this.state.cl}]:[],this.state.link?[{key:"link",value:this.state.link}]:[])},o.prototype.handleMessage=function(o){switch(o.method){case"view_change":var t=o.params.view;this.state=i(i({},this.state),{view:t}),this.options.onViewChange&&this.options.onViewChange(t);break;case"open_link":this.options.onOpenLink&&this.options.onOpenLink(o.params.link);break;case"open_login":this.options.onOpenLogin&&this.options.onOpenLogin();break;case"update_size":this.options.onSizeChanged&&this.options.onSizeChanged(o.params);break;default:e.prototype.handleMessage.call(this,o)}},o.prototype.setAccountId=function(e){this.state=i(i({},this.state),{accountId:e}),this.sendState()},o.prototype.setHideAccount=function(e){this.state=i(i({},this.state),{hideAccount:e}),this.sendState()},o.prototype.setLink=function(e){this.state=i(i({},this.state),{link:e}),this.sendState()},o.prototype.setView=function(e){this.state=i(i({},this.state),{view:e}),this.sendState()},o}(t(1).Dropin);o.Previewer=a}]));

==> Untitled Diagram (2).drawio - diagrams.net_files/jquery-1.7.1.min.js <==
/*! jQuery v1.7.1 jquery.com | jquery.org/license */
(function(a,b){function cy(a){return f.isWindow(a)?a:a.nodeType===9?a.defaultView||a.parentWindow:!1}function cv(a){if(!ck[a]){var b=c.body,d=f("<"+a+">").appendTo(b),e=d.css("display");d.remove();if(e==="none"||e===""){cl||(cl=c.createElement("iframe"),cl.frameBorder=cl.width=cl.height=0),b.appendChild(cl);if(!cm||!cl.createElement)cm=(cl.contentWindow||cl.contentDocument).document,cm.write((c.compatMode==="CSS1Compat"?"<!doctype html>":"")+"<html><body>"),cm.close();d=cm.createElement(a),cm.body.appendChild(d),e=f.css(d,"display"),b.removeChild(cl)}ck[a]=e}return ck[a]}function cu(a,b){var c={};f.each(cq.concat.apply([],cq.slice(0,b)),function(){c[this]=a});return c}function ct(){cr=b}function cs(){setTimeout(ct,0);return cr=f.now()}function cj(){try{return new a.ActiveXObject("Microsoft.XMLHTTP")}catch(b){}}function ci(){try{return new a.XMLHttpRequest}catch(b){}}function cc(a,c){a.dataFilter&&(c=a.dataFilter(c,a.dataType));var d=a.dataTypes,e={},g,h,i=d.length,j,k=d[0],l,m,n,o,p;for(g=1;g<i;g++){if(g===1)for(h in a.converters)typeof h=="string"&&(e[h.toLowerCase()]=a.converters[h]);l=k,k=d[g];if(k==="*")k=l;else if(l!=="*"&&l!==k){m=l+" "+k,n=e[m]||e["* "+k];if(!n){p=b;for(o in e){j=o.split(" ");if(j[0]===l||j[0]==="*"){p=e[j[1]+" "+k];if(p){o=e[o],o===!0?n=p:p===!0&&(n=o);break}}}}!n&&!p&&f.error("No conversion from "+m.replace(" "," to ")),n!==!0&&(c=n?n(c):p(o(c)))}}return c}function cb(a,c,d){var e=a.contents,f=a.dataTypes,g=a.responseFields,h,i,j,k;for(i in g)i in d&&(c[g[i]]=d[i]);while(f[0]==="*")f.shift(),h===b&&(h=a.mimeType||c.getResponseHeader("content-type"));if(h)for(i in e)if(e[i]&&e[i].test(h)){f.unshift(i);break}if(f[0]in d)j=f[0];else{for(i in d){if(!f[0]||a.converters[i+" "+f[0]]){j=i;break}k||(k=i)}j=j||k}if(j){j!==f[0]&&f.unshift(j);return d[j]}}function ca(a,b,c,d){if(f.isArray(b))f.each(b,function(b,e){c||bE.test(a)?d(a,e):ca(a+"["+(typeof e=="object"||f.isArray(e)?b:"")+"]",e,c,d)});else if(!c&&b!=null&&typeof b=="object")for(var e in b)ca(a+"["+e+"]",b[e],c,d);else d(a,b)}function b_(a,c){var d,e,g=f.ajaxSettings.flatOptions||{};for(d in c)c[d]!==b&&((g[d]?a:e||(e={}))[d]=c[d]);e&&f.extend(!0,a,e)}function b$(a,c,d,e,f,g){f=f||c.dataTypes[0],g=g||{},g[f]=!0;var h=a[f],i=0,j=h?h.length:0,k=a===bT,l;for(;i<j&&(k||!l);i++)l=h[i](c,d,e),typeof l=="string"&&(!k||g[l]?l=b:(c.dataTypes.unshift(l),l=b$(a,c,d,e,l,g)));(k||!l)&&!g["*"]&&(l=b$(a,c,d,e,"*",g));return l}function bZ(a){return function(b,c){typeof b!="string"&&(c=b,b="*");if(f.isFunction(c)){var d=b.toLowerCase().split(bP),e=0,g=d.length,h,i,j;for(;e<g;e++)h=d[e],j=/^\+/.test(h),j&&(h=h.substr(1)||"*"),i=a[h]=a[h]||[],i[j?"unshift":"push"](c)}}}function bC(a,b,c){var d=b==="width"?a.offsetWidth:a.offsetHeight,e=b==="width"?bx:by,g=0,h=e.length;if(d>0){if(c!=="border")for(;g<h;g++)c||(d-=parseFloat(f.css(a,"padding"+e[g]))||0),c==="margin"?d+=parseFloat(f.css(a,c+e[g]))||0:d-=parseFloat(f.css(a,"border"+e[g]+"Width"))||0;return d+"px"}d=bz(a,b,b);if(d<0||d==null)d=a.style[b]||0;d=parseFloat(d)||0;if(c)for(;g<h;g++)d+=parseFloat(f.css(a,"padding"+e[g]))||0,c!=="padding"&&(d+=parseFloat(f.css(a,"border"+e[g]+"Width"))||0),c==="margin"&&(d+=parseFloat(f.css(a,c+e[g]))||0);return d+"px"}function bp(a,b){b.src?f.ajax({url:b.src,async:!1,dataType:"script"}):f.globalEval((b.text||b.textContent||b.innerHTML||"").replace(bf,"/*$0*/")),b.parentNode&&b.parentNode.removeChild(b)}function bo(a){var b=c.createElement("div");bh.appendChild(b),b.innerHTML=a.outerHTML;return b.firstChild}function bn(a){var b=(a.nodeName||"").toLowerCase();b==="input"?bm(a):b!=="script"&&typeof a.getElementsByTagName!="undefined"&&f.grep(a.getElementsByTagName("input"),bm)}function bm(a){if(a.type==="checkbox"||a.type==="radio")a.defaultChecked=a.checked}function bl(a){return typeof a.getElementsByTagName!="undefined"?a.getElementsByTagName("*"):typeof a.querySelectorAll!="undefined"?a.querySelectorAll("*"):[]}function bk(a,b){var c;if(b.nodeType===1){b.clearAttributes&&b.clearAttributes(),b.mergeAttributes&&b.mergeAttributes(a),c=b.nodeName.toLowerCase();if(c==="object")b.outerHTML=a.outerHTML;else if(c!=="input"||a.type!=="checkbox"&&a.type!=="radio"){if(c==="option")b.selected=a.defaultSelected;else if(c==="input"||c==="textarea")b.defaultValue=a.defaultValue}else a.checked&&(b.defaultChecked=b.checked=a.checked),b.value!==a.value&&(b.value=a.value);b.removeAttribute(f.expando)}}function bj(a,b){if(b.nodeType===1&&!!f.hasData(a)){var c,d,e,g=f._data(a),h=f._data(b,g),i=g.events;if(i){delete h.handle,h.events={};for(c in i)for(d=0,e=i[c].length;d<e;d++)f.event.add(b,c+(i[c][d].namespace?".":"")+i[c][d].namespace,i[c][d],i[c][d].data)}h.data&&(h.data=f.extend({},h.data))}}function bi(a,b){return f.nodeName(a,"table")?a.getElementsByTagName("tbody")[0]||a.appendChild(a.ownerDocument.createElement("tbody")):a}function U(a){var b=V.split("|"),c=a.createDocumentFragment();if(c.createElement)while(b.length)c.createElement(b.pop());return c}function T(a,b,c){b=b||0;if(f.isFunction(b))return f.grep(a,function(a,d){var e=!!b.call(a,d,a);return e===c});if(b.nodeType)return f.grep(a,function(a,d){return a===b===c});if(typeof b=="string"){var d=f.grep(a,function(a){return a.nodeType===1});if(O.test(b))return f.filter(b,d,!c);b=f.filter(b,d)}return f.grep(a,function(a,d){return f.inArray(a,b)>=0===c})}function S(a){return!a||!a.parentNode||a.parentNode.nodeType===11}function K(){return!0}function J(){return!1}function n(a,b,c){var d=b+"defer",e=b+"queue",g=b+"mark",h=f._data(a,d);h&&(c==="queue"||!f._data(a,e))&&(c==="mark"||!f._data(a,g))&&setTimeout(function(){!f._data(a,e)&&!f._data(a,g)&&(f.removeData(a,d,!0),h.fire())},0)}function m(a){for(var b in a){if(b==="data"&&f.isEmptyObject(a[b]))continue;if(b!=="toJSON")return!1}return!0}function l(a,c,d){if(d===b&&a.nodeType===1){var e="data-"+c.replace(k,"-$1").toLowerCase();d=a.getAttribute(e);if(typeof d=="string"){try{d=d==="true"?!0:d==="false"?!1:d==="null"?null:f.isNumeric(d)?parseFloat(d):j.test(d)?f.parseJSON(d):d}catch(g){}f.data(a,c,d)}else d=b}return d}function h(a){var b=g[a]={},c,d;a=a.split(/\s+/);for(c=0,d=a.length;c<d;c++)b[a[c]]=!0;return b}var c=a.document,d=a.navigator,e=a.location,f=function(){function J(){if(!e.isReady){try{c.documentElement.doScroll("left")}catch(a){setTimeout(J,1);return}e.ready()}}var e=function(a,b){return new e.fn.init(a,b,h)},f=a.jQuery,g=a.$,h,i=/^(?:[^#<]*(<[\w\W]+>)[^>]*$|#([\w\-]*)$)/,j=/\S/,k=/^\s+/,l=/\s+$/,m=/^<(\w+)\s*\/?>(?:<\/\1>)?$/,n=/^[\],:{}\s]*$/,o=/\\(?:["\\\/bfnrt]|u[0-9a-fA-F]{4})/g,p=/"[^"\\\n\r]*"|true|false|null|-?\d+(?:\.\d*)?(?:[eE][+\-]?\d+)?/g,q=/(?:^|:|,)(?:\s*\[)+/g,r=/(webkit)[ \/]([\w.]+)/,s=/(opera)(?:.*version)?[ \/]([\w.]+)/,t=/(msie) ([\w.]+)/,u=/(mozilla)(?:.*? rv:([\w.]+))?/,v=/-([a-z]|[0-9])/ig,w=/^-ms-/,x=function(a,b){return(b+"").toUpperCase()},y=d.userAgent,z,A,B,C=Object.prototype.toString,D=Object.prototype.hasOwnProperty,E=Array.prototype.push,F=Array.prototype.slice,G=String.prototype.trim,H=Array.prototype.indexOf,I={};e.fn=e.prototype={constructor:e,init:function(a,d,f){var g,h,j,k;if(!a)return this;if(a.nodeType){this.context=this[0]=a,this.length=1;return this}if(a==="body"&&!d&&c.body){this.context=c,this[0]=c.body,this.selector=a,this.length=1;return this}if(typeof a=="string"){a.charAt(0)!=="<"||a.charAt(a.length-1)!==">"||a.length<3?g=i.exec(a):g=[null,a,null];if(g&&(g[1]||!d)){if(g[1]){d=d instanceof e?d[0]:d,k=d?d.ownerDocument||d:c,j=m.exec(a),j?e.isPlainObject(d)?(a=[c.createElement(j[1])],e.fn.attr.call(a,d,!0)):a=[k.createElement(j[1])]:(j=e.buildFragment([g[1]],[k]),a=(j.cacheable?e.clone(j.fragment):j.fragment).childNodes);return e.merge(this,a)}h=c.getElementById(g[2]);if(h&&h.parentNode){if(h.id!==g[2])return f.find(a);this.length=1,this[0]=h}this.context=c,this.selector=a;return this}return!d||d.jquery?(d||f).find(a):this.constructor(d).find(a)}if(e.isFunction(a))return f.ready(a);a.selector!==b&&(this.selector=a.selector,this.context=a.context);return e.makeArray(a,this)},selector:"",jquery:"1.7.1",length:0,size:function(){return this.length},toArray:function(){return F.call(this,0)},get:function(a){return a==null?this.toArray():a<0?this[this.length+a]:this[a]},pushStack:function(a,b,c){var d=this.constructor();e.isArray(a)?E.apply(d,a):e.merge(d,a),d.prevObject=this,d.context=this.context,b==="find"?d.selector=this.selector+(this.selector?" ":"")+c:b&&(d.selector=this.selector+"."+b+"("+c+")");return d},each:function(a,b){return e.each(this,a,b)},ready:function(a){e.bindReady(),A.add(a);return this},eq:function(a){a=+a;return a===-1?this.slice(a):this.slice(a,a+1)},first:function(){return this.eq(0)},last:function(){return this.eq(-1)},slice:function(){return this.pushStack(F.apply(this,arguments),"slice",F.call(arguments).join(","))},map:function(a){return this.pushStack(e.map(this,function(b,c){return a.call(b,c,b)}))},end:function(){return this.prevObject||this.constructor(null)},push:E,sort:[].sort,splice:[].splice},e.fn.init.prototype=e.fn,e.extend=e.fn.extend=function(){var a,c,d,f,g,h,i=arguments[0]||{},j=1,k=arguments.length,l=!1;typeof i=="boolean"&&(l=i,i=arguments[1]||{},j=2),typeof i!="object"&&!e.isFunction(i)&&(i={}),k===j&&(i=this,--j);for(;j<k;j++)if((a=arguments[j])!=null)for(c in a){d=i[c],f=a[c];if(i===f)continue;l&&f&&(e.isPlainObject(f)||(g=e.isArray(f)))?(g?(g=!1,h=d&&e.isArray(d)?d:[]):h=d&&e.isPlainObject(d)?d:{},i[c]=e.extend(l,h,f)):f!==b&&(i[c]=f)}return i},e.extend({noConflict:function(b){a.$===e&&(a.$=g),b&&a.jQuery===e&&(a.jQuery=f);return e},isReady:!1,readyWait:1,holdReady:function(a){a?e.readyWait++:e.ready(!0)},ready:function(a){if(a===!0&&!--e.readyWait||a!==!0&&!e.isReady){if(!c.body)return setTimeout(e.ready,1);e.isReady=!0;if(a!==!0&&--e.readyWait>0)return;A.fireWith(c,[e]),e.fn.trigger&&e(c).trigger("ready").off("ready")}},bindReady:function(){if(!A){A=e.Callbacks("once memory");if(c.readyState==="complete")return setTimeout(e.ready,1);if(c.addEventListener)c.addEventListener("DOMContentLoaded",B,!1),a.addEventListener("load",e.ready,!1);else if(c.attachEvent){c.attachEvent("onreadystatechange",B),a.attachEvent("onload",e.ready);var b=!1;try{b=a.frameElement==null}catch(d){}c.documentElement.doScroll&&b&&J()}}},isFunction:function(a){return e.type(a)==="function"},isArray:Array.isArray||function(a){return e.type(a)==="array"},isWindow:function(a){return a&&typeof a=="object"&&"setInterval"in a},isNumeric:function(a){return!isNaN(parseFloat(a))&&isFinite(a)},type:function(a){return a==null?String(a):I[C.call(a)]||"object"},isPlainObject:function(a){if(!a||e.type(a)!=="object"||a.nodeType||e.isWindow(a))return!1;try{if(a.constructor&&!D.call(a,"constructor")&&!D.call(a.constructor.prototype,"isPrototypeOf"))return!1}catch(c){return!1}var d;for(d in a);return d===b||D.call(a,d)},isEmptyObject:function(a){for(var b in a)return!1;return!0},error:function(a){throw new Error(a)},parseJSON:function(b){if(typeof b!="string"||!b)return null;b=e.trim(b);if(a.JSON&&a.JSON.parse)return a.JSON.parse(b);if(n.test(b.replace(o,"@").replace(p,"]").replace(q,"")))return(new Function("return "+b))();e.error("Invalid JSON: "+b)},parseXML:function(c){var d,f;try{a.DOMParser?(f=new DOMParser,d=f.parseFromString(c,"text/xml")):(d=new ActiveXObject("Microsoft.XMLDOM"),d.async="false",d.loadXML(c))}catch(g){d=b}(!d||!d.documentElement||d.getElementsByTagName("parsererror").length)&&e.error("Invalid XML: "+c);return d},noop:function(){},globalEval:function(b){b&&j.test(b)&&(a.execScript||function(b){a.eval.call(a,b)})(b)},camelCase:function(a){return a.replace(w,"ms-").replace(v,x)},nodeName:function(a,b){return a.nodeName&&a.nodeName.toUpperCase()===b.toUpperCase()},each:function(a,c,d){var f,g=0,h=a.length,i=h===b||e.isFunction(a);if(d){if(i){for(f in a)if(c.apply(a[f],d)===!1)break}else for(;g<h;)if(c.apply(a[g++],d)===!1)break}else if(i){for(f in a)if(c.call(a[f],f,a[f])===!1)break}else for(;g<h;)if(c.call(a[g],g,a[g++])===!1)break;return a},trim:G?function(a){return a==null?"":G.call(a)}:function(a){return a==null?"":(a+"").replace(k,"").replace(l,"")},makeArray:function(a,b){var c=b||[];if(a!=null){var d=e.type(a);a.length==null||d==="string"||d==="function"||d==="regexp"||e.isWindow(a)?E.call(c,a):e.merge(c,a)}return c},inArray:function(a,b,c){var d;if(b){if(H)return H.call(b,a,c);d=b.length,c=c?c<0?Math.max(0,d+c):c:0;for(;c<d;c++)if(c in b&&b[c]===a)return c}return-1},merge:function(a,c){var d=a.length,e=0;if(typeof c.length=="number")for(var f=c.length;e<f;e++)a[d++]=c[e];else while(c[e]!==b)a[d++]=c[e++];a.length=d;return a},grep:function(a,b,c){var d=[],e;c=!!c;for(var f=0,g=a.length;f<g;f++)e=!!b(a[f],f),c!==e&&d.push(a[f]);return d},map:function(a,c,d){var f,g,h=[],i=0,j=a.length,k=a instanceof e||j!==b&&typeof j=="number"&&(j>0&&a[0]&&a[j-1]||j===0||e.isArray(a));if(k)for(;i<j;i++)f=c(a[i],i,d),f!=null&&(h[h.length]=f);else for(g in a)f=c(a[g],g,d),f!=null&&(h[h.length]=f);return h.concat.apply([],h)},guid:1,proxy:function(a,c){if(typeof c=="string"){var d=a[c];c=a,a=d}if(!e.isFunction(a))return b;var f=F.call(arguments,2),g=function(){return a.apply(c,f.concat(F.call(arguments)))};g.guid=a.guid=a.guid||g.guid||e.guid++;return g},access:function(a,c,d,f,g,h){var i=a.length;if(typeof c=="object"){for(var j in c)e.access(a,j,c[j],f,g,d);return a}if(d!==b){f=!h&&f&&e.isFunction(d);for(var k=0;k<i;k++)g(a[k],c,f?d.call(a[k],k,g(a[k],c)):d,h);return a}return i?g(a[0],c):b},now:function(){return(new Date).getTime()},uaMatch:function(a){a=a.toLowerCase();var b=r.exec(a)||s.exec(a)||t.exec(a)||a.indexOf("compatible")<0&&u.exec(a)||[];return{browser:b[1]||"",version:b[2]||"0"}},sub:function(){function a(b,c){return new a.fn.init(b,c)}e.extend(!0,a,this),a.superclass=this,a.fn=a.prototype=this(),a.fn.constructor=a,a.sub=this.sub,a.fn.init=function(d,f){f&&f instanceof e&&!(f instanceof a)&&(f=a(f));return e.fn.init.call(this,d,f,b)},a.fn.init.prototype=a.fn;var b=a(c);return a},browser:{}}),e.each("Boolean Number String Function Array Date RegExp Object".split(" "),function(a,b){I["[object "+b+"]"]=b.toLowerCase()}),z=e.uaMatch(y),z.browser&&(e.browser[z.browser]=!0,e.browser.version=z.version),e.browser.webkit&&(e.browser.safari=!0),j.test(" ")&&(k=/^[\s\xA0]+/,l=/[\s\xA0]+$/),h=e(c),c.addEventListener?B=function(){c.removeEventListener("DOMContentLoaded",B,!1),e.ready()}:c.attachEvent&&(B=function(){c.readyState==="complete"&&(c.detachEvent("onreadystatechange",B),e.ready())});return e}(),g={};f.Callbacks=function(a){a=a?g[a]||h(a):{};var c=[],d=[],e,i,j,k,l,m=function(b){var d,e,g,h,i;for(d=0,e=b.length;d<e;d++)g=b[d],h=f.type(g),h==="array"?m(g):h==="function"&&(!a.unique||!o.has(g))&&c.push(g)},n=function(b,f){f=f||[],e=!a.memory||[b,f],i=!0,l=j||0,j=0,k=c.length;for(;c&&l<k;l++)if(c[l].apply(b,f)===!1&&a.stopOnFalse){e=!0;break}i=!1,c&&(a.once?e===!0?o.disable():c=[]:d&&d.length&&(e=d.shift(),o.fireWith(e[0],e[1])))},o={add:function(){if(c){var a=c.length;m(arguments),i?k=c.length:e&&e!==!0&&(j=a,n(e[0],e[1]))}return this},remove:function(){if(c){var b=arguments,d=0,e=b.length;for(;d<e;d++)for(var f=0;f<c.length;f++)if(b[d]===c[f]){i&&f<=k&&(k--,f<=l&&l--),c.splice(f--,1);if(a.unique)break}}return this},has:function(a){if(c){var b=0,d=c.length;for(;b<d;b++)if(a===c[b])return!0}return!1},empty:function(){c=[];return this},disable:function(){c=d=e=b;return this},disabled:function(){return!c},lock:function(){d=b,(!e||e===!0)&&o.disable();return this},locked:function(){return!d},fireWith:function(b,c){d&&(i?a.once||d.push([b,c]):(!a.once||!e)&&n(b,c));return this},fire:function(){o.fireWith(this,arguments);return this},fired:function(){return!!e}};return o};var i=[].slice;f.extend({Deferred:function(a){var b=f.Callbacks("once memory"),c=f.Callbacks("once memory"),d=f.Callbacks("memory"),e="pending",g={resolve:b,reject:c,notify:d},h={done:b.add,fail:c.add,progress:d.add,state:function(){return e},isResolved:b.fired,isRejected:c.fired,then:function(a,b,c){i.done(a).fail(b).progress(c);return this},always:function(){i.done.apply(i,arguments).fail.apply(i,arguments);return this},pipe:function(a,b,c){return f.Deferred(function(d){f.each({done:[a,"resolve"],fail:[b,"reject"],progress:[c,"notify"]},function(a,b){var c=b[0],e=b[1],g;f.isFunction(c)?i[a](function(){g=c.apply(this,arguments),g&&f.isFunction(g.promise)?g.promise().then(d.resolve,d.reject,d.notify):d[e+"With"](this===i?d:this,[g])}):i[a](d[e])})}).promise()},promise:function(a){if(a==null)a=h;else for(var b in h)a[b]=h[b];return a}},i=h.promise({}),j;for(j in g)i[j]=g[j].fire,i[j+"With"]=g[j].fireWith;i.done(function(){e="resolved"},c.disable,d.lock).fail(function(){e="rejected"},b.disable,d.lock),a&&a.call(i,i);return i},when:function(a){function m(a){return function(b){e[a]=arguments.length>1?i.call(arguments,0):b,j.notifyWith(k,e)}}function l(a){return function(c){b[a]=arguments.length>1?i.call(arguments,0):c,--g||j.resolveWith(j,b)}}var b=i.call(arguments,0),c=0,d=b.length,e=Array(d),g=d,h=d,j=d<=1&&a&&f.isFunction(a.promise)?a:f.Deferred(),k=j.promise();if(d>1){for(;c<d;c++)b[c]&&b[c].promise&&f.isFunction(b[c].promise)?b[c].promise().then(l(c),j.reject,m(c)):--g;g||j.resolveWith(j,b)}else j!==a&&j.resolveWith(j,d?[a]:[]);return k}}),f.support=function(){var b,d,e,g,h,i,j,k,l,m,n,o,p,q=c.createElement("div"),r=c.documentElement;q.setAttribute("className","t"),q.innerHTML="   <link/><table></table><a href='/a' style='top:1px;float:left;opacity:.55;'>a</a><input type='checkbox'/>",d=q.getElementsByTagName("*"),e=q.getElementsByTagName("a")[0];if(!d||!d.length||!e)return{};g=c.createElement("select"),h=g.appendChild(c.createElement("option")),i=q.getElementsByTagName("input")[0],b={leadingWhitespace:q.firstChild.nodeType===3,tbody:!q.getElementsByTagName("tbody").length,htmlSerialize:!!q.getElementsByTagName("link").length,style:/top/.test(e.getAttribute("style")),hrefNormalized:e.getAttribute("href")==="/a",opacity:/^0.55/.test(e.style.opacity),cssFloat:!!e.style.cssFloat,checkOn:i.value==="on",optSelected:h.selected,getSetAttribute:q.className!=="t",enctype:!!c.createElement("form").enctype,html5Clone:c.createElement("nav").cloneNode(!0).outerHTML!=="<:nav></:nav>",submitBubbles:!0,changeBubbles:!0,focusinBubbles:!1,deleteExpando:!0,noCloneEvent:!0,inlineBlockNeedsLayout:!1,shrinkWrapBlocks:!1,reliableMarginRight:!0},i.checked=!0,b.noCloneChecked=i.cloneNode(!0).checked,g.disabled=!0,b.optDisabled=!h.disabled;try{delete q.test}catch(s){b.deleteExpando=!1}!q.addEventListener&&q.attachEvent&&q.fireEvent&&(q.attachEvent("onclick",function(){b.noCloneEvent=!1}),q.cloneNode(!0).fireEvent("onclick")),i=c.createElement("input"),i.value="t",i.setAttribute("type","radio"),b.radioValue=i.value==="t",i.setAttribute("checked","checked"),q.appendChild(i),k=c.createDocumentFragment(),k.appendChild(q.lastChild),b.checkClone=k.cloneNode(!0).cloneNode(!0).lastChild.checked,b.appendChecked=i.checked,k.removeChild(i),k.appendChild(q),q.innerHTML="",a.getComputedStyle&&(j=c.createElement("div"),j.style.width="0",j.style.marginRight="0",q.style.width="2px",q.appendChild(j),b.reliableMarginRight=(parseInt((a.getComputedStyle(j,null)||{marginRight:0}).marginRight,10)||0)===0);if(q.attachEvent)for(o in{submit:1,change:1,focusin:1})n="on"+o,p=n in q,p||(q.setAttribute(n,"return;"),p=typeof q[n]=="function"),b[o+"Bubbles"]=p;k.removeChild(q),k=g=h=j=q=i=null,f(function(){var a,d,e,g,h,i,j,k,m,n,o,r=c.getElementsByTagName("body")[0];!r||(j=1,k="position:absolute;top:0;left:0;width:1px;height:1px;margin:0;",m="visibility:hidden;border:0;",n="style='"+k+"border:5px solid #000;padding:0;'",o="<div "+n+"><div></div></div>"+"<table "+n+" cellpadding='0' cellspacing='0'>"+"<tr><td></td></tr></table>",a=c.createElement("div"),a.style.cssText=m+"width:0;height:0;position:static;top:0;margin-top:"+j+"px",r.insertBefore(a,r.firstChild),q=c.createElement("div"),a.appendChild(q),q.innerHTML="<table><tr><td style='padding:0;border:0;display:none'></td><td>t</td></tr></table>",l=q.getElementsByTagName("td"),p=l[0].offsetHeight===0,l[0].style.display="",l[1].style.display="none",b.reliableHiddenOffsets=p&&l[0].offsetHeight===0,q.innerHTML="",q.style.width=q.style.paddingLeft="1px",f.boxModel=b.boxModel=q.offsetWidth===2,typeof q.style.zoom!="undefined"&&(q.style.display="inline",q.style.zoom=1,b.inlineBlockNeedsLayout=q.offsetWidth===2,q.style.display="",q.innerHTML="<div style='width:4px;'></div>",b.shrinkWrapBlocks=q.offsetWidth!==2),q.style.cssText=k+m,q.innerHTML=o,d=q.firstChild,e=d.firstChild,h=d.nextSibling.firstChild.firstChild,i={doesNotAddBorder:e.offsetTop!==5,doesAddBorderForTableAndCells:h.offsetTop===5},e.style.position="fixed",e.style.top="20px",i.fixedPosition=e.offsetTop===20||e.offsetTop===15,e.style.position=e.style.top="",d.style.overflow="hidden",d.style.position="relative",i.subtractsBorderForOverflowNotVisible=e.offsetTop===-5,i.doesNotIncludeMarginInBodyOffset=r.offsetTop!==j,r.removeChild(a),q=a=null,f.extend(b,i))});return b}();var j=/^(?:\{.*\}|\[.*\])$/,k=/([A-Z])/g;f.extend({cache:{},uuid:0,expando:"jQuery"+(f.fn.jquery+Math.random()).replace(/\D/g,""),noData:{embed:!0,object:"clsid:D27CDB6E-AE6D-11cf-96B8-444553540000",applet:!0},hasData:function(a){a=a.nodeType?f.cache[a[f.expando]]:a[f.expando];return!!a&&!m(a)},data:function(a,c,d,e){if(!!f.acceptData(a)){var g,h,i,j=f.expando,k=typeof c=="string",l=a.nodeType,m=l?f.cache:a,n=l?a[j]:a[j]&&j,o=c==="events";if((!n||!m[n]||!o&&!e&&!m[n].data)&&k&&d===b)return;n||(l?a[j]=n=++f.uuid:n=j),m[n]||(m[n]={},l||(m[n].toJSON=f.noop));if(typeof c=="object"||typeof c=="function")e?m[n]=f.extend(m[n],c):m[n].data=f.extend(m[n].data,c);g=h=m[n],e||(h.data||(h.data={}),h=h.data),d!==b&&(h[f.camelCase(c)]=d);if(o&&!h[c])return g.events;k?(i=h[c],i==null&&(i=h[f.camelCase(c)])):i=h;return i}},removeData:function(a,b,c){if(!!f.acceptData(a)){var d,e,g,h=f.expando,i=a.nodeType,j=i?f.cache:a,k=i?a[h]:h;if(!j[k])return;if(b){d=c?j[k]:j[k].data;if(d){f.isArray(b)||(b in d?b=[b]:(b=f.camelCase(b),b in d?b=[b]:b=b.split(" ")));for(e=0,g=b.length;e<g;e++)delete d[b[e]];if(!(c?m:f.isEmptyObject)(d))return}}if(!c){delete j[k].data;if(!m(j[k]))return}f.support.deleteExpando||!j.setInterval?delete j[k]:j[k]=null,i&&(f.support.deleteExpando?delete a[h]:a.removeAttribute?a.removeAttribute(h):a[h]=null)}},_data:function(a,b,c){return f.data(a,b,c,!0)},acceptData:function(a){if(a.nodeName){var b=f.noData[a.nodeName.toLowerCase()];if(b)return b!==!0&&a.getAttribute("classid")===b}return!0}}),f.fn.extend({data:function(a,c){var d,e,g,h=null;if(typeof a=="undefined"){if(this.length){h=f.data(this[0]);if(this[0].nodeType===1&&!f._data(this[0],"parsedAttrs")){e=this[0].attributes;for(var i=0,j=e.length;i<j;i++)g=e[i].name,g.indexOf("data-")===0&&(g=f.camelCase(g.substring(5)),l(this[0],g,h[g]));f._data(this[0],"parsedAttrs",!0)}}return h}if(typeof a=="object")return this.each(function(){f.data(this,a)});d=a.split("."),d[1]=d[1]?"."+d[1]:"";if(c===b){h=this.triggerHandler("getData"+d[1]+"!",[d[0]]),h===b&&this.length&&(h=f.data(this[0],a),h=l(this[0],a,h));return h===b&&d[1]?this.data(d[0]):h}return this.each(function(){var b=f(this),e=[d[0],c];b.triggerHandler("setData"+d[1]+"!",e),f.data(this,a,c),b.triggerHandler("changeData"+d[1]+"!",e)})},removeData:function(a){return this.each(function(){f.removeData(this,a)})}}),f.extend({_mark:function(a,b){a&&(b=(b||"fx")+"mark",f._data(a,b,(f._data(a,b)||0)+1))},_unmark:function(a,b,c){a!==!0&&(c=b,b=a,a=!1);if(b){c=c||"fx";var d=c+"mark",e=a?0:(f._data(b,d)||1)-1;e?f._data(b,d,e):(f.removeData(b,d,!0),n(b,c,"mark"))}},queue:function(a,b,c){var d;if(a){b=(b||"fx")+"queue",d=f._data(a,b),c&&(!d||f.isArray(c)?d=f._data(a,b,f.makeArray(c)):d.push(c));return d||[]}},dequeue:function(a,b){b=b||"fx";var c=f.queue(a,b),d=c.shift(),e={};d==="inprogress"&&(d=c.shift()),d&&(b==="fx"&&c.unshift("inprogress"),f._data(a,b+".run",e),d.call(a,function(){f.dequeue(a,b)},e)),c.length||(f.removeData(a,b+"queue "+b+".run",!0),n(a,b,"queue"))}}),f.fn.extend({queue:function(a,c){typeof a!="string"&&(c=a,a="fx");if(c===b)return f.queue(this[0],a);return this.each(function(){var b=f.queue(this,a,c);a==="fx"&&b[0]!=="inprogress"&&f.dequeue(this,a)})},dequeue:function(a){return this.each(function(){f.dequeue(this,a)})},delay:function(a,b){a=f.fx?f.fx.speeds[a]||a:a,b=b||"fx";return this.queue(b,function(b,c){var d=setTimeout(b,a);c.stop=function(){clearTimeout(d)}})},clearQueue:function(a){return this.queue(a||"fx",[])},promise:function(a,c){function m(){--h||d.resolveWith(e,[e])}typeof a!="string"&&(c=a,a=b),a=a||"fx";var d=f.Deferred(),e=this,g=e.length,h=1,i=a+"defer",j=a+"queue",k=a+"mark",l;while(g--)if(l=f.data(e[g],i,b,!0)||(f.data(e[g],j,b,!0)||f.data(e[g],k,b,!0))&&f.data(e[g],i,f.Callbacks("once memory"),!0))h++,l.add(m);m();return d.promise()}});var o=/[\n\t\r]/g,p=/\s+/,q=/\r/g,r=/^(?:button|input)$/i,s=/^(?:button|input|object|select|textarea)$/i,t=/^a(?:rea)?$/i,u=/^(?:autofocus|autoplay|async|checked|controls|defer|disabled|hidden|loop|multiple|open|readonly|required|scoped|selected)$/i,v=f.support.getSetAttribute,w,x,y;f.fn.extend({attr:function(a,b){return f.access(this,a,b,!0,f.attr)},removeAttr:function(a){return this.each(function(){f.removeAttr(this,a)})},prop:function(a,b){return f.access(this,a,b,!0,f.prop)},removeProp:function(a){a=f.propFix[a]||a;return this.each(function(){try{this[a]=b,delete this[a]}catch(c){}})},addClass:function(a){var b,c,d,e,g,h,i;if(f.isFunction(a))return this.each(function(b){f(this).addClass(a.call(this,b,this.className))});if(a&&typeof a=="string"){b=a.split(p);for(c=0,d=this.length;c<d;c++){e=this[c];if(e.nodeType===1)if(!e.className&&b.length===1)e.className=a;else{g=" "+e.className+" ";for(h=0,i=b.length;h<i;h++)~g.indexOf(" "+b[h]+" ")||(g+=b[h]+" ");e.className=f.trim(g)}}}return this},removeClass:function(a){var c,d,e,g,h,i,j;if(f.isFunction(a))return this.each(function(b){f(this).removeClass(a.call(this,b,this.className))});if(a&&typeof a=="string"||a===b){c=(a||"").split(p);for(d=0,e=this.length;d<e;d++){g=this[d];if(g.nodeType===1&&g.className)if(a){h=(" "+g.className+" ").replace(o," ");for(i=0,j=c.length;i<j;i++)h=h.replace(" "+c[i]+" "," ");g.className=f.trim(h)}else g.className=""}}return this},toggleClass:function(a,b){var c=typeof a,d=typeof b=="boolean";if(f.isFunction(a))return this.each(function(c){f(this).toggleClass(a.call(this,c,this.className,b),b)});return this.each(function(){if(c==="string"){var e,g=0,h=f(this),i=b,j=a.split(p);while(e=j[g++])i=d?i:!h.hasClass(e),h[i?"addClass":"removeClass"](e)}else if(c==="undefined"||c==="boolean")this.className&&f._data(this,"__className__",this.className),this.className=this.className||a===!1?"":f._data(this,"__className__")||""})},hasClass:function(a){var b=" "+a+" ",c=0,d=this.length;for(;c<d;c++)if(this[c].nodeType===1&&(" "+this[c].className+" ").replace(o," ").indexOf(b)>-1)return!0;return!1},val:function(a){var c,d,e,g=this[0];{if(!!arguments.length){e=f.isFunction(a);return this.each(function(d){var g=f(this),h;if(this.nodeType===1){e?h=a.call(this,d,g.val()):h=a,h==null?h="":typeof h=="number"?h+="":f.isArray(h)&&(h=f.map(h,function(a){return a==null?"":a+""})),c=f.valHooks[this.nodeName.toLowerCase()]||f.valHooks[this.type];if(!c||!("set"in c)||c.set(this,h,"value")===b)this.value=h}})}if(g){c=f.valHooks[g.nodeName.toLowerCase()]||f.valHooks[g.type];if(c&&"get"in c&&(d=c.get(g,"value"))!==b)return d;d=g.value;return typeof d=="string"?d.replace(q,""):d==null?"":d}}}}),f.extend({valHooks:{option:{get:function(a){var b=a.attributes.value;return!b||b.specified?a.value:a.text}},select:{get:function(a){var b,c,d,e,g=a.selectedIndex,h=[],i=a.options,j=a.type==="select-one";if(g<0)return null;c=j?g:0,d=j?g+1:i.length;for(;c<d;c++){e=i[c];if(e.selected&&(f.support.optDisabled?!e.disabled:e.getAttribute("disabled")===null)&&(!e.parentNode.disabled||!f.nodeName(e.parentNode,"optgroup"))){b=f(e).val();if(j)return b;h.push(b)}}if(j&&!h.length&&i.length)return f(i[g]).val();return h},set:function(a,b){var c=f.makeArray(b);f(a).find("option").each(function(){this.selected=f.inArray(f(this).val(),c)>=0}),c.length||(a.selectedIndex=-1);return c}}},attrFn:{val:!0,css:!0,html:!0,text:!0,data:!0,width:!0,height:!0,offset:!0},attr:function(a,c,d,e){var g,h,i,j=a.nodeType;if(!!a&&j!==3&&j!==8&&j!==2){if(e&&c in f.attrFn)return f(a)[c](d);if(typeof a.getAttribute=="undefined")return f.prop(a,c,d);i=j!==1||!f.isXMLDoc(a),i&&(c=c.toLowerCase(),h=f.attrHooks[c]||(u.test(c)?x:w));if(d!==b){if(d===null){f.removeAttr(a,c);return}if(h&&"set"in h&&i&&(g=h.set(a,d,c))!==b)return g;a.setAttribute(c,""+d);return d}if(h&&"get"in h&&i&&(g=h.get(a,c))!==null)return g;g=a.getAttribute(c);return g===null?b:g}},removeAttr:function(a,b){var c,d,e,g,h=0;if(b&&a.nodeType===1){d=b.toLowerCase().split(p),g=d.length;for(;h<g;h++)e=d[h],e&&(c=f.propFix[e]||e,f.attr(a,e,""),a.removeAttribute(v?e:c),u.test(e)&&c in a&&(a[c]=!1))}},attrHooks:{type:{set:function(a,b){if(r.test(a.nodeName)&&a.parentNode)f.error("type property can't be changed");else if(!f.support.radioValue&&b==="radio"&&f.nodeName(a,"input")){var c=a.value;a.setAttribute("type",b),c&&(a.value=c);return b}}},value:{get:function(a,b){if(w&&f.nodeName(a,"button"))return w.get(a,b);return b in a?a.value:null},set:function(a,b,c){if(w&&f.nodeName(a,"button"))return w.set(a,b,c);a.value=b}}},propFix:{tabindex:"tabIndex",readonly:"readOnly","for":"htmlFor","class":"className",maxlength:"maxLength",cellspacing:"cellSpacing",cellpadding:"cellPadding",rowspan:"rowSpan",colspan:"colSpan",usemap:"useMap",frameborder:"frameBorder",contenteditable:"contentEditable"},prop:function(a,c,d){var e,g,h,i=a.nodeType;if(!!a&&i!==3&&i!==8&&i!==2){h=i!==1||!f.isXMLDoc(a),h&&(c=f.propFix[c]||c,g=f.propHooks[c]);return d!==b?g&&"set"in g&&(e=g.set(a,d,c))!==b?e:a[c]=d:g&&"get"in g&&(e=g.get(a,c))!==null?e:a[c]}},propHooks:{tabIndex:{get:function(a){var c=a.getAttributeNode("tabindex");return c&&c.specified?parseInt(c.value,10):s.test(a.nodeName)||t.test(a.nodeName)&&a.href?0:b}}}}),f.attrHooks.tabindex=f.propHooks.tabIndex,x={get:function(a,c){var d,e=f.prop(a,c);return e===!0||typeof e!="boolean"&&(d=a.getAttributeNode(c))&&d.nodeValue!==!1?c.toLowerCase():b},set:function(a,b,c){var d;b===!1?f.removeAttr(a,c):(d=f.propFix[c]||c,d in a&&(a[d]=!0),a.setAttribute(c,c.toLowerCase()));return c}},v||(y={name:!0,id:!0},w=f.valHooks.button={get:function(a,c){var d;d=a.getAttributeNode(c);return d&&(y[c]?d.nodeValue!=="":d.specified)?d.nodeValue:b},set:function(a,b,d){var e=a.getAttributeNode(d);e||(e=c.createAttribute(d),a.setAttributeNode(e));return e.nodeValue=b+""}},f.attrHooks.tabindex.set=w.set,f.each(["width","height"],function(a,b){f.attrHooks[b]=f.extend(f.attrHooks[b],{set:function(a,c){if(c===""){a.setAttribute(b,"auto");return c}}})}),f.attrHooks.contenteditable={get:w.get,set:function(a,b,c){b===""&&(b="false"),w.set(a,b,c)}}),f.support.hrefNormalized||f.each(["href","src","width","height"],function(a,c){f.attrHooks[c]=f.extend(f.attrHooks[c],{get:function(a){var d=a.getAttribute(c,2);return d===null?b:d}})}),f.support.style||(f.attrHooks.style={get:function(a){return a.style.cssText.toLowerCase()||b},set:function(a,b){return a.style.cssText=""+b}}),f.support.optSelected||(f.propHooks.selected=f.extend(f.propHooks.selected,{get:function(a){var b=a.parentNode;b&&(b.selectedIndex,b.parentNode&&b.parentNode.selectedIndex);return null}})),f.support.enctype||(f.propFix.enctype="encoding"),f.support.checkOn||f.each(["radio","checkbox"],function(){f.valHooks[this]={get:function(a){return a.getAttribute("value")===null?"on":a.value}}}),f.each(["radio","checkbox"],function(){f.valHooks[this]=f.extend(f.valHooks[this],{set:function(a,b){if(f.isArray(b))return a.checked=f.inArray(f(a).val(),b)>=0}})});var z=/^(?:textarea|input|select)$/i,A=/^([^\.]*)?(?:\.(.+))?$/,B=/\bhover(\.\S+)?\b/,C=/^key/,D=/^(?:mouse|contextmenu)|click/,E=/^(?:focusinfocus|focusoutblur)$/,F=/^(\w*)(?:#([\w\-]+))?(?:\.([\w\-]+))?$/,G=function(a){var b=F.exec(a);b&&(b[1]=(b[1]||"").toLowerCase(),b[3]=b[3]&&new RegExp("(?:^|\\s)"+b[3]+"(?:\\s|$)"));return b},H=function(a,b){var c=a.attributes||{};return(!b[1]||a.nodeName.toLowerCase()===b[1])&&(!b[2]||(c.id||{}).value===b[2])&&(!b[3]||b[3].test((c["class"]||{}).value))},I=function(a){return f.event.special.hover?a:a.replace(B,"mouseenter$1 mouseleave$1")};
f.event={add:function(a,c,d,e,g){var h,i,j,k,l,m,n,o,p,q,r,s;if(!(a.nodeType===3||a.nodeType===8||!c||!d||!(h=f._data(a)))){d.handler&&(p=d,d=p.handler),d.guid||(d.guid=f.guid++),j=h.events,j||(h.events=j={}),i=h.handle,i||(h.handle=i=function(a){return typeof f!="undefined"&&(!a||f.event.triggered!==a.type)?f.event.dispatch.apply(i.elem,arguments):b},i.elem=a),c=f.trim(I(c)).split(" ");for(k=0;k<c.length;k++){l=A.exec(c[k])||[],m=l[1],n=(l[2]||"").split(".").sort(),s=f.event.special[m]||{},m=(g?s.delegateType:s.bindType)||m,s=f.event.special[m]||{},o=f.extend({type:m,origType:l[1],data:e,handler:d,guid:d.guid,selector:g,quick:G(g),namespace:n.join(".")},p),r=j[m];if(!r){r=j[m]=[],r.delegateCount=0;if(!s.setup||s.setup.call(a,e,n,i)===!1)a.addEventListener?a.addEventListener(m,i,!1):a.attachEvent&&a.attachEvent("on"+m,i)}s.add&&(s.add.call(a,o),o.handler.guid||(o.handler.guid=d.guid)),g?r.splice(r.delegateCount++,0,o):r.push(o),f.event.global[m]=!0}a=null}},global:{},remove:function(a,b,c,d,e){var g=f.hasData(a)&&f._data(a),h,i,j,k,l,m,n,o,p,q,r,s;if(!!g&&!!(o=g.events)){b=f.trim(I(b||"")).split(" ");for(h=0;h<b.length;h++){i=A.exec(b[h])||[],j=k=i[1],l=i[2];if(!j){for(j in o)f.event.remove(a,j+b[h],c,d,!0);continue}p=f.event.special[j]||{},j=(d?p.delegateType:p.bindType)||j,r=o[j]||[],m=r.length,l=l?new RegExp("(^|\\.)"+l.split(".").sort().join("\\.(?:.*\\.)?")+"(\\.|$)"):null;for(n=0;n<r.length;n++)s=r[n],(e||k===s.origType)&&(!c||c.guid===s.guid)&&(!l||l.test(s.namespace))&&(!d||d===s.selector||d==="**"&&s.selector)&&(r.splice(n--,1),s.selector&&r.delegateCount--,p.remove&&p.remove.call(a,s));r.length===0&&m!==r.length&&((!p.teardown||p.teardown.call(a,l)===!1)&&f.removeEvent(a,j,g.handle),delete o[j])}f.isEmptyObject(o)&&(q=g.handle,q&&(q.elem=null),f.removeData(a,["events","handle"],!0))}},customEvent:{getData:!0,setData:!0,changeData:!0},trigger:function(c,d,e,g){if(!e||e.nodeType!==3&&e.nodeType!==8){var h=c.type||c,i=[],j,k,l,m,n,o,p,q,r,s;if(E.test(h+f.event.triggered))return;h.indexOf("!")>=0&&(h=h.slice(0,-1),k=!0),h.indexOf(".")>=0&&(i=h.split("."),h=i.shift(),i.sort());if((!e||f.event.customEvent[h])&&!f.event.global[h])return;c=typeof c=="object"?c[f.expando]?c:new f.Event(h,c):new f.Event(h),c.type=h,c.isTrigger=!0,c.exclusive=k,c.namespace=i.join("."),c.namespace_re=c.namespace?new RegExp("(^|\\.)"+i.join("\\.(?:.*\\.)?")+"(\\.|$)"):null,o=h.indexOf(":")<0?"on"+h:"";if(!e){j=f.cache;for(l in j)j[l].events&&j[l].events[h]&&f.event.trigger(c,d,j[l].handle.elem,!0);return}c.result=b,c.target||(c.target=e),d=d!=null?f.makeArray(d):[],d.unshift(c),p=f.event.special[h]||{};if(p.trigger&&p.trigger.apply(e,d)===!1)return;r=[[e,p.bindType||h]];if(!g&&!p.noBubble&&!f.isWindow(e)){s=p.delegateType||h,m=E.test(s+h)?e:e.parentNode,n=null;for(;m;m=m.parentNode)r.push([m,s]),n=m;n&&n===e.ownerDocument&&r.push([n.defaultView||n.parentWindow||a,s])}for(l=0;l<r.length&&!c.isPropagationStopped();l++)m=r[l][0],c.type=r[l][1],q=(f._data(m,"events")||{})[c.type]&&f._data(m,"handle"),q&&q.apply(m,d),q=o&&m[o],q&&f.acceptData(m)&&q.apply(m,d)===!1&&c.preventDefault();c.type=h,!g&&!c.isDefaultPrevented()&&(!p._default||p._default.apply(e.ownerDocument,d)===!1)&&(h!=="click"||!f.nodeName(e,"a"))&&f.acceptData(e)&&o&&e[h]&&(h!=="focus"&&h!=="blur"||c.target.offsetWidth!==0)&&!f.isWindow(e)&&(n=e[o],n&&(e[o]=null),f.event.triggered=h,e[h](),f.event.triggered=b,n&&(e[o]=n));return c.result}},dispatch:function(c){c=f.event.fix(c||a.event);var d=(f._data(this,"events")||{})[c.type]||[],e=d.delegateCount,g=[].slice.call(arguments,0),h=!c.exclusive&&!c.namespace,i=[],j,k,l,m,n,o,p,q,r,s,t;g[0]=c,c.delegateTarget=this;if(e&&!c.target.disabled&&(!c.button||c.type!=="click")){m=f(this),m.context=this.ownerDocument||this;for(l=c.target;l!=this;l=l.parentNode||this){o={},q=[],m[0]=l;for(j=0;j<e;j++)r=d[j],s=r.selector,o[s]===b&&(o[s]=r.quick?H(l,r.quick):m.is(s)),o[s]&&q.push(r);q.length&&i.push({elem:l,matches:q})}}d.length>e&&i.push({elem:this,matches:d.slice(e)});for(j=0;j<i.length&&!c.isPropagationStopped();j++){p=i[j],c.currentTarget=p.elem;for(k=0;k<p.matches.length&&!c.isImmediatePropagationStopped();k++){r=p.matches[k];if(h||!c.namespace&&!r.namespace||c.namespace_re&&c.namespace_re.test(r.namespace))c.data=r.data,c.handleObj=r,n=((f.event.special[r.origType]||{}).handle||r.handler).apply(p.elem,g),n!==b&&(c.result=n,n===!1&&(c.preventDefault(),c.stopPropagation()))}}return c.result},props:"attrChange attrName relatedNode srcElement altKey bubbles cancelable ctrlKey currentTarget eventPhase metaKey relatedTarget shiftKey target timeStamp view which".split(" "),fixHooks:{},keyHooks:{props:"char charCode key keyCode".split(" "),filter:function(a,b){a.which==null&&(a.which=b.charCode!=null?b.charCode:b.keyCode);return a}},mouseHooks:{props:"button buttons clientX clientY fromElement offsetX offsetY pageX pageY screenX screenY toElement".split(" "),filter:function(a,d){var e,f,g,h=d.button,i=d.fromElement;a.pageX==null&&d.clientX!=null&&(e=a.target.ownerDocument||c,f=e.documentElement,g=e.body,a.pageX=d.clientX+(f&&f.scrollLeft||g&&g.scrollLeft||0)-(f&&f.clientLeft||g&&g.clientLeft||0),a.pageY=d.clientY+(f&&f.scrollTop||g&&g.scrollTop||0)-(f&&f.clientTop||g&&g.clientTop||0)),!a.relatedTarget&&i&&(a.relatedTarget=i===a.target?d.toElement:i),!a.which&&h!==b&&(a.which=h&1?1:h&2?3:h&4?2:0);return a}},fix:function(a){if(a[f.expando])return a;var d,e,g=a,h=f.event.fixHooks[a.type]||{},i=h.props?this.props.concat(h.props):this.props;a=f.Event(g);for(d=i.length;d;)e=i[--d],a[e]=g[e];a.target||(a.target=g.srcElement||c),a.target.nodeType===3&&(a.target=a.target.parentNode),a.metaKey===b&&(a.metaKey=a.ctrlKey);return h.filter?h.filter(a,g):a},special:{ready:{setup:f.bindReady},load:{noBubble:!0},focus:{delegateType:"focusin"},blur:{delegateType:"focusout"},beforeunload:{setup:function(a,b,c){f.isWindow(this)&&(this.onbeforeunload=c)},teardown:function(a,b){this.onbeforeunload===b&&(this.onbeforeunload=null)}}},simulate:function(a,b,c,d){var e=f.extend(new f.Event,c,{type:a,isSimulated:!0,originalEvent:{}});d?f.event.trigger(e,null,b):f.event.dispatch.call(b,e),e.isDefaultPrevented()&&c.preventDefault()}},f.event.handle=f.event.dispatch,f.removeEvent=c.removeEventListener?function(a,b,c){a.removeEventListener&&a.removeEventListener(b,c,!1)}:function(a,b,c){a.detachEvent&&a.detachEvent("on"+b,c)},f.Event=function(a,b){if(!(this instanceof f.Event))return new f.Event(a,b);a&&a.type?(this.originalEvent=a,this.type=a.type,this.isDefaultPrevented=a.defaultPrevented||a.returnValue===!1||a.getPreventDefault&&a.getPreventDefault()?K:J):this.type=a,b&&f.extend(this,b),this.timeStamp=a&&a.timeStamp||f.now(),this[f.expando]=!0},f.Event.prototype={preventDefault:function(){this.isDefaultPrevented=K;var a=this.originalEvent;!a||(a.preventDefault?a.preventDefault():a.returnValue=!1)},stopPropagation:function(){this.isPropagationStopped=K;var a=this.originalEvent;!a||(a.stopPropagation&&a.stopPropagation(),a.cancelBubble=!0)},stopImmediatePropagation:function(){this.isImmediatePropagationStopped=K,this.stopPropagation()},isDefaultPrevented:J,isPropagationStopped:J,isImmediatePropagationStopped:J},f.each({mouseenter:"mouseover",mouseleave:"mouseout"},function(a,b){f.event.special[a]={delegateType:b,bindType:b,handle:function(a){var c=this,d=a.relatedTarget,e=a.handleObj,g=e.selector,h;if(!d||d!==c&&!f.contains(c,d))a.type=e.origType,h=e.handler.apply(this,arguments),a.type=b;return h}}}),f.support.submitBubbles||(f.event.special.submit={setup:function(){if(f.nodeName(this,"form"))return!1;f.event.add(this,"click._submit keypress._submit",function(a){var c=a.target,d=f.nodeName(c,"input")||f.nodeName(c,"button")?c.form:b;d&&!d._submit_attached&&(f.event.add(d,"submit._submit",function(a){this.parentNode&&!a.isTrigger&&f.event.simulate("submit",this.parentNode,a,!0)}),d._submit_attached=!0)})},teardown:function(){if(f.nodeName(this,"form"))return!1;f.event.remove(this,"._submit")}}),f.support.changeBubbles||(f.event.special.change={setup:function(){if(z.test(this.nodeName)){if(this.type==="checkbox"||this.type==="radio")f.event.add(this,"propertychange._change",function(a){a.originalEvent.propertyName==="checked"&&(this._just_changed=!0)}),f.event.add(this,"click._change",function(a){this._just_changed&&!a.isTrigger&&(this._just_changed=!1,f.event.simulate("change",this,a,!0))});return!1}f.event.add(this,"beforeactivate._change",function(a){var b=a.target;z.test(b.nodeName)&&!b._change_attached&&(f.event.add(b,"change._change",function(a){this.parentNode&&!a.isSimulated&&!a.isTrigger&&f.event.simulate("change",this.parentNode,a,!0)}),b._change_attached=!0)})},handle:function(a){var b=a.target;if(this!==b||a.isSimulated||a.isTrigger||b.type!=="radio"&&b.type!=="checkbox")return a.handleObj.handler.apply(this,arguments)},teardown:function(){f.event.remove(this,"._change");return z.test(this.nodeName)}}),f.support.focusinBubbles||f.each({focus:"focusin",blur:"focusout"},function(a,b){var d=0,e=function(a){f.event.simulate(b,a.target,f.event.fix(a),!0)};f.event.special[b]={setup:function(){d++===0&&c.addEventListener(a,e,!0)},teardown:function(){--d===0&&c.removeEventListener(a,e,!0)}}}),f.fn.extend({on:function(a,c,d,e,g){var h,i;if(typeof a=="object"){typeof c!="string"&&(d=c,c=b);for(i in a)this.on(i,c,d,a[i],g);return this}d==null&&e==null?(e=c,d=c=b):e==null&&(typeof c=="string"?(e=d,d=b):(e=d,d=c,c=b));if(e===!1)e=J;else if(!e)return this;g===1&&(h=e,e=function(a){f().off(a);return h.apply(this,arguments)},e.guid=h.guid||(h.guid=f.guid++));return this.each(function(){f.event.add(this,a,e,d,c)})},one:function(a,b,c,d){return this.on.call(this,a,b,c,d,1)},off:function(a,c,d){if(a&&a.preventDefault&&a.handleObj){var e=a.handleObj;f(a.delegateTarget).off(e.namespace?e.type+"."+e.namespace:e.type,e.selector,e.handler);return this}if(typeof a=="object"){for(var g in a)this.off(g,c,a[g]);return this}if(c===!1||typeof c=="function")d=c,c=b;d===!1&&(d=J);return this.each(function(){f.event.remove(this,a,d,c)})},bind:function(a,b,c){return this.on(a,null,b,c)},unbind:function(a,b){return this.off(a,null,b)},live:function(a,b,c){f(this.context).on(a,this.selector,b,c);return this},die:function(a,b){f(this.context).off(a,this.selector||"**",b);return this},delegate:function(a,b,c,d){return this.on(b,a,c,d)},undelegate:function(a,b,c){return arguments.length==1?this.off(a,"**"):this.off(b,a,c)},trigger:function(a,b){return this.each(function(){f.event.trigger(a,b,this)})},triggerHandler:function(a,b){if(this[0])return f.event.trigger(a,b,this[0],!0)},toggle:function(a){var b=arguments,c=a.guid||f.guid++,d=0,e=function(c){var e=(f._data(this,"lastToggle"+a.guid)||0)%d;f._data(this,"lastToggle"+a.guid,e+1),c.preventDefault();return b[e].apply(this,arguments)||!1};e.guid=c;while(d<b.length)b[d++].guid=c;return this.click(e)},hover:function(a,b){return this.mouseenter(a).mouseleave(b||a)}}),f.each("blur focus focusin focusout load resize scroll unload click dblclick mousedown mouseup mousemove mouseover mouseout mouseenter mouseleave change select submit keydown keypress keyup error contextmenu".split(" "),function(a,b){f.fn[b]=function(a,c){c==null&&(c=a,a=null);return arguments.length>0?this.on(b,null,a,c):this.trigger(b)},f.attrFn&&(f.attrFn[b]=!0),C.test(b)&&(f.event.fixHooks[b]=f.event.keyHooks),D.test(b)&&(f.event.fixHooks[b]=f.event.mouseHooks)}),function(){function x(a,b,c,e,f,g){for(var h=0,i=e.length;h<i;h++){var j=e[h];if(j){var k=!1;j=j[a];while(j){if(j[d]===c){k=e[j.sizset];break}if(j.nodeType===1){g||(j[d]=c,j.sizset=h);if(typeof b!="string"){if(j===b){k=!0;break}}else if(m.filter(b,[j]).length>0){k=j;break}}j=j[a]}e[h]=k}}}function w(a,b,c,e,f,g){for(var h=0,i=e.length;h<i;h++){var j=e[h];if(j){var k=!1;j=j[a];while(j){if(j[d]===c){k=e[j.sizset];break}j.nodeType===1&&!g&&(j[d]=c,j.sizset=h);if(j.nodeName.toLowerCase()===b){k=j;break}j=j[a]}e[h]=k}}}var a=/((?:\((?:\([^()]+\)|[^()]+)+\)|\[(?:\[[^\[\]]*\]|['"][^'"]*['"]|[^\[\]'"]+)+\]|\\.|[^ >+~,(\[\\]+)+|[>+~])(\s*,\s*)?((?:.|\r|\n)*)/g,d="sizcache"+(Math.random()+"").replace(".",""),e=0,g=Object.prototype.toString,h=!1,i=!0,j=/\\/g,k=/\r\n/g,l=/\W/;[0,0].sort(function(){i=!1;return 0});var m=function(b,d,e,f){e=e||[],d=d||c;var h=d;if(d.nodeType!==1&&d.nodeType!==9)return[];if(!b||typeof b!="string")return e;var i,j,k,l,n,q,r,t,u=!0,v=m.isXML(d),w=[],x=b;do{a.exec(""),i=a.exec(x);if(i){x=i[3],w.push(i[1]);if(i[2]){l=i[3];break}}}while(i);if(w.length>1&&p.exec(b))if(w.length===2&&o.relative[w[0]])j=y(w[0]+w[1],d,f);else{j=o.relative[w[0]]?[d]:m(w.shift(),d);while(w.length)b=w.shift(),o.relative[b]&&(b+=w.shift()),j=y(b,j,f)}else{!f&&w.length>1&&d.nodeType===9&&!v&&o.match.ID.test(w[0])&&!o.match.ID.test(w[w.length-1])&&(n=m.find(w.shift(),d,v),d=n.expr?m.filter(n.expr,n.set)[0]:n.set[0]);if(d){n=f?{expr:w.pop(),set:s(f)}:m.find(w.pop(),w.length===1&&(w[0]==="~"||w[0]==="+")&&d.parentNode?d.parentNode:d,v),j=n.expr?m.filter(n.expr,n.set):n.set,w.length>0?k=s(j):u=!1;while(w.length)q=w.pop(),r=q,o.relative[q]?r=w.pop():q="",r==null&&(r=d),o.relative[q](k,r,v)}else k=w=[]}k||(k=j),k||m.error(q||b);if(g.call(k)==="[object Array]")if(!u)e.push.apply(e,k);else if(d&&d.nodeType===1)for(t=0;k[t]!=null;t++)k[t]&&(k[t]===!0||k[t].nodeType===1&&m.contains(d,k[t]))&&e.push(j[t]);else for(t=0;k[t]!=null;t++)k[t]&&k[t].nodeType===1&&e.push(j[t]);else s(k,e);l&&(m(l,h,e,f),m.uniqueSort(e));return e};m.uniqueSort=function(a){if(u){h=i,a.sort(u);if(h)for(var b=1;b<a.length;b++)a[b]===a[b-1]&&a.splice(b--,1)}return a},m.matches=function(a,b){return m(a,null,null,b)},m.matchesSelector=function(a,b){return m(b,null,null,[a]).length>0},m.find=function(a,b,c){var d,e,f,g,h,i;if(!a)return[];for(e=0,f=o.order.length;e<f;e++){h=o.order[e];if(g=o.leftMatch[h].exec(a)){i=g[1],g.splice(1,1);if(i.substr(i.length-1)!=="\\"){g[1]=(g[1]||"").replace(j,""),d=o.find[h](g,b,c);if(d!=null){a=a.replace(o.match[h],"");break}}}}d||(d=typeof b.getElementsByTagName!="undefined"?b.getElementsByTagName("*"):[]);return{set:d,expr:a}},m.filter=function(a,c,d,e){var f,g,h,i,j,k,l,n,p,q=a,r=[],s=c,t=c&&c[0]&&m.isXML(c[0]);while(a&&c.length){for(h in o.filter)if((f=o.leftMatch[h].exec(a))!=null&&f[2]){k=o.filter[h],l=f[1],g=!1,f.splice(1,1);if(l.substr(l.length-1)==="\\")continue;s===r&&(r=[]);if(o.preFilter[h]){f=o.preFilter[h](f,s,d,r,e,t);if(!f)g=i=!0;else if(f===!0)continue}if(f)for(n=0;(j=s[n])!=null;n++)j&&(i=k(j,f,n,s),p=e^i,d&&i!=null?p?g=!0:s[n]=!1:p&&(r.push(j),g=!0));if(i!==b){d||(s=r),a=a.replace(o.match[h],"");if(!g)return[];break}}if(a===q)if(g==null)m.error(a);else break;q=a}return s},m.error=function(a){throw new Error("Syntax error, unrecognized expression: "+a)};var n=m.getText=function(a){var b,c,d=a.nodeType,e="";if(d){if(d===1||d===9){if(typeof a.textContent=="string")return a.textContent;if(typeof a.innerText=="string")return a.innerText.replace(k,"");for(a=a.firstChild;a;a=a.nextSibling)e+=n(a)}else if(d===3||d===4)return a.nodeValue}else for(b=0;c=a[b];b++)c.nodeType!==8&&(e+=n(c));return e},o=m.selectors={order:["ID","NAME","TAG"],match:{ID:/#((?:[\w\u00c0-\uFFFF\-]|\\.)+)/,CLASS:/\.((?:[\w\u00c0-\uFFFF\-]|\\.)+)/,NAME:/\[name=['"]*((?:[\w\u00c0-\uFFFF\-]|\\.)+)['"]*\]/,ATTR:/\[\s*((?:[\w\u00c0-\uFFFF\-]|\\.)+)\s*(?:(\S?=)\s*(?:(['"])(.*?)\3|(#?(?:[\w\u00c0-\uFFFF\-]|\\.)*)|)|)\s*\]/,TAG:/^((?:[\w\u00c0-\uFFFF\*\-]|\\.)+)/,CHILD:/:(only|nth|last|first)-child(?:\(\s*(even|odd|(?:[+\-]?\d+|(?:[+\-]?\d*)?n\s*(?:[+\-]\s*\d+)?))\s*\))?/,POS:/:(nth|eq|gt|lt|first|last|even|odd)(?:\((\d*)\))?(?=[^\-]|$)/,PSEUDO:/:((?:[\w\u00c0-\uFFFF\-]|\\.)+)(?:\((['"]?)((?:\([^\)]+\)|[^\(\)]*)+)\2\))?/},leftMatch:{},attrMap:{"class":"className","for":"htmlFor"},attrHandle:{href:function(a){return a.getAttribute("href")},type:function(a){return a.getAttribute("type")}},relative:{"+":function(a,b){var c=typeof b=="string",d=c&&!l.test(b),e=c&&!d;d&&(b=b.toLowerCase());for(var f=0,g=a.length,h;f<g;f++)if(h=a[f]){while((h=h.previousSibling)&&h.nodeType!==1);a[f]=e||h&&h.nodeName.toLowerCase()===b?h||!1:h===b}e&&m.filter(b,a,!0)},">":function(a,b){var c,d=typeof b=="string",e=0,f=a.length;if(d&&!l.test(b)){b=b.toLowerCase();for(;e<f;e++){c=a[e];if(c){var g=c.parentNode;a[e]=g.nodeName.toLowerCase()===b?g:!1}}}else{for(;e<f;e++)c=a[e],c&&(a[e]=d?c.parentNode:c.parentNode===b);d&&m.filter(b,a,!0)}},"":function(a,b,c){var d,f=e++,g=x;typeof b=="string"&&!l.test(b)&&(b=b.toLowerCase(),d=b,g=w),g("parentNode",b,f,a,d,c)},"~":function(a,b,c){var d,f=e++,g=x;typeof b=="string"&&!l.test(b)&&(b=b.toLowerCase(),d=b,g=w),g("previousSibling",b,f,a,d,c)}},find:{ID:function(a,b,c){if(typeof b.getElementById!="undefined"&&!c){var d=b.getElementById(a[1]);return d&&d.parentNode?[d]:[]}},NAME:function(a,b){if(typeof b.getElementsByName!="undefined"){var c=[],d=b.getElementsByName(a[1]);for(var e=0,f=d.length;e<f;e++)d[e].getAttribute("name")===a[1]&&c.push(d[e]);return c.length===0?null:c}},TAG:function(a,b){if(typeof b.getElementsByTagName!="undefined")return b.getElementsByTagName(a[1])}},preFilter:{CLASS:function(a,b,c,d,e,f){a=" "+a[1].replace(j,"")+" ";if(f)return a;for(var g=0,h;(h=b[g])!=null;g++)h&&(e^(h.className&&(" "+h.className+" ").replace(/[\t\n\r]/g," ").indexOf(a)>=0)?c||d.push(h):c&&(b[g]=!1));return!1},ID:function(a){return a[1].replace(j,"")},TAG:function(a,b){return a[1].replace(j,"").toLowerCase()},CHILD:function(a){if(a[1]==="nth"){a[2]||m.error(a[0]),a[2]=a[2].replace(/^\+|\s*/g,"");var b=/(-?)(\d*)(?:n([+\-]?\d*))?/.exec(a[2]==="even"&&"2n"||a[2]==="odd"&&"2n+1"||!/\D/.test(a[2])&&"0n+"+a[2]||a[2]);a[2]=b[1]+(b[2]||1)-0,a[3]=b[3]-0}else a[2]&&m.error(a[0]);a[0]=e++;return a},ATTR:function(a,b,c,d,e,f){var g=a[1]=a[1].replace(j,"");!f&&o.attrMap[g]&&(a[1]=o.attrMap[g]),a[4]=(a[4]||a[5]||"").replace(j,""),a[2]==="~="&&(a[4]=" "+a[4]+" ");return a},PSEUDO:function(b,c,d,e,f){if(b[1]==="not")if((a.exec(b[3])||"").length>1||/^\w/.test(b[3]))b[3]=m(b[3],null,null,c);else{var g=m.filter(b[3],c,d,!0^f);d||e.push.apply(e,g);return!1}else if(o.match.POS.test(b[0])||o.match.CHILD.test(b[0]))return!0;return b},POS:function(a){a.unshift(!0);return a}},filters:{enabled:function(a){return a.disabled===!1&&a.type!=="hidden"},disabled:function(a){return a.disabled===!0},checked:function(a){return a.checked===!0},selected:function(a){a.parentNode&&a.parentNode.selectedIndex;return a.selected===!0},parent:function(a){return!!a.firstChild},empty:function(a){return!a.firstChild},has:function(a,b,c){return!!m(c[3],a).length},header:function(a){return/h\d/i.test(a.nodeName)},text:function(a){var b=a.getAttribute("type"),c=a.type;return a.nodeName.toLowerCase()==="input"&&"text"===c&&(b===c||b===null)},radio:function(a){return a.nodeName.toLowerCase()==="input"&&"radio"===a.type},checkbox:function(a){return a.nodeName.toLowerCase()==="input"&&"checkbox"===a.type},file:function(a){return a.nodeName.toLowerCase()==="input"&&"file"===a.type},password:function(a){return a.nodeName.toLowerCase()==="input"&&"password"===a.type},submit:function(a){var b=a.nodeName.toLowerCase();return(b==="input"||b==="button")&&"submit"===a.type},image:function(a){return a.nodeName.toLowerCase()==="input"&&"image"===a.type},reset:function(a){var b=a.nodeName.toLowerCase();return(b==="input"||b==="button")&&"reset"===a.type},button:function(a){var b=a.nodeName.toLowerCase();return b==="input"&&"button"===a.type||b==="button"},input:function(a){return/input|select|textarea|button/i.test(a.nodeName)},focus:function(a){return a===a.ownerDocument.activeElement}},setFilters:{first:function(a,b){return b===0},last:function(a,b,c,d){return b===d.length-1},even:function(a,b){return b%2===0},odd:function(a,b){return b%2===1},lt:function(a,b,c){return b<c[3]-0},gt:function(a,b,c){return b>c[3]-0},nth:function(a,b,c){return c[3]-0===b},eq:function(a,b,c){return c[3]-0===b}},filter:{PSEUDO:function(a,b,c,d){var e=b[1],f=o.filters[e];if(f)return f(a,c,b,d);if(e==="contains")return(a.textContent||a.innerText||n([a])||"").indexOf(b[3])>=0;if(e==="not"){var g=b[3];for(var h=0,i=g.length;h<i;h++)if(g[h]===a)return!1;return!0}m.error(e)},CHILD:function(a,b){var c,e,f,g,h,i,j,k=b[1],l=a;switch(k){case"only":case"first":while(l=l.previousSibling)if(l.nodeType===1)return!1;if(k==="first")return!0;l=a;case"last":while(l=l.nextSibling)if(l.nodeType===1)return!1;return!0;case"nth":c=b[2],e=b[3];if(c===1&&e===0)return!0;f=b[0],g=a.parentNode;if(g&&(g[d]!==f||!a.nodeIndex)){i=0;for(l=g.firstChild;l;l=l.nextSibling)l.nodeType===1&&(l.nodeIndex=++i);g[d]=f}j=a.nodeIndex-e;return c===0?j===0:j%c===0&&j/c>=0}},ID:function(a,b){return a.nodeType===1&&a.getAttribute("id")===b},TAG:function(a,b){return b==="*"&&a.nodeType===1||!!a.nodeName&&a.nodeName.toLowerCase()===b},CLASS:function(a,b){return(" "+(a.className||a.getAttribute("class"))+" ").indexOf(b)>-1},ATTR:function(a,b){var c=b[1],d=m.attr?m.attr(a,c):o.attrHandle[c]?o.attrHandle[c](a):a[c]!=null?a[c]:a.getAttribute(c),e=d+"",f=b[2],g=b[4];return d==null?f==="!=":!f&&m.attr?d!=null:f==="="?e===g:f==="*="?e.indexOf(g)>=0:f==="~="?(" "+e+" ").indexOf(g)>=0:g?f==="!="?e!==g:f==="^="?e.indexOf(g)===0:f==="$="?e.substr(e.length-g.length)===g:f==="|="?e===g||e.substr(0,g.length+1)===g+"-":!1:e&&d!==!1},POS:function(a,b,c,d){var e=b[2],f=o.setFilters[e];if(f)return f(a,c,b,d)}}},p=o.match.POS,q=function(a,b){return"\\"+(b-0+1)};for(var r in o.match)o.match[r]=new RegExp(o.match[r].source+/(?![^\[]*\])(?![^\(]*\))/.source),o.leftMatch[r]=new RegExp(/(^(?:.|\r|\n)*?)/.source+o.match[r].source.replace(/\\(\d+)/g,q));var s=function(a,b){a=Array.prototype.slice.call(a,0);if(b){b.push.apply(b,a);return b}return a};try{Array.prototype.slice.call(c.documentElement.childNodes,0)[0].nodeType}catch(t){s=function(a,b){var c=0,d=b||[];if(g.call(a)==="[object Array]")Array.prototype.push.apply(d,a);else if(typeof a.length=="number")for(var e=a.length;c<e;c++)d.push(a[c]);else for(;a[c];c++)d.push(a[c]);return d}}var u,v;c.documentElement.compareDocumentPosition?u=function(a,b){if(a===b){h=!0;return 0}if(!a.compareDocumentPosition||!b.compareDocumentPosition)return a.compareDocumentPosition?-1:1;return a.compareDocumentPosition(b)&4?-1:1}:(u=function(a,b){if(a===b){h=!0;return 0}if(a.sourceIndex&&b.sourceIndex)return a.sourceIndex-b.sourceIndex;var c,d,e=[],f=[],g=a.parentNode,i=b.parentNode,j=g;if(g===i)return v(a,b);if(!g)return-1;if(!i)return 1;while(j)e.unshift(j),j=j.parentNode;j=i;while(j)f.unshift(j),j=j.parentNode;c=e.length,d=f.length;for(var k=0;k<c&&k<d;k++)if(e[k]!==f[k])return v(e[k],f[k]);return k===c?v(a,f[k],-1):v(e[k],b,1)},v=function(a,b,c){if(a===b)return c;var d=a.nextSibling;while(d){if(d===b)return-1;d=d.nextSibling}return 1}),function(){var a=c.createElement("div"),d="script"+(new Date).getTime(),e=c.documentElement;a.innerHTML="<a name='"+d+"'/>",e.insertBefore(a,e.firstChild),c.getElementById(d)&&(o.find.ID=function(a,c,d){if(typeof c.getElementById!="undefined"&&!d){var e=c.getElementById(a[1]);return e?e.id===a[1]||typeof e.getAttributeNode!="undefined"&&e.getAttributeNode("id").nodeValue===a[1]?[e]:b:[]}},o.filter.ID=function(a,b){var c=typeof a.getAttributeNode!="undefined"&&a.getAttributeNode("id");return a.nodeType===1&&c&&c.nodeValue===b}),e.removeChild(a),e=a=null}(),function(){var a=c.createElement("div");a.appendChild(c.createComment("")),a.getElementsByTagName("*").length>0&&(o.find.TAG=function(a,b){var c=b.getElementsByTagName(a[1]);if(a[1]==="*"){var d=[];for(var e=0;c[e];e++)c[e].nodeType===1&&d.push(c[e]);c=d}return c}),a.innerHTML="<a href='#'></a>",a.firstChild&&typeof a.firstChild.getAttribute!="undefined"&&a.firstChild.getAttribute("href")!=="#"&&(o.attrHandle.href=function(a){return a.getAttribute("href",2)}),a=null}(),c.querySelectorAll&&function(){var a=m,b=c.createElement("div"),d="__sizzle__";b.innerHTML="<p class='TEST'></p>";if(!b.querySelectorAll||b.querySelectorAll(".TEST").length!==0){m=function(b,e,f,g){e=e||c;if(!g&&!m.isXML(e)){var h=/^(\w+$)|^\.([\w\-]+$)|^#([\w\-]+$)/.exec(b);if(h&&(e.nodeType===1||e.nodeType===9)){if(h[1])return s(e.getElementsByTagName(b),f);if(h[2]&&o.find.CLASS&&e.getElementsByClassName)return s(e.getElementsByClassName(h[2]),f)}if(e.nodeType===9){if(b==="body"&&e.body)return s([e.body],f);if(h&&h[3]){var i=e.getElementById(h[3]);if(!i||!i.parentNode)return s([],f);if(i.id===h[3])return s([i],f)}try{return s(e.querySelectorAll(b),f)}catch(j){}}else if(e.nodeType===1&&e.nodeName.toLowerCase()!=="object"){var k=e,l=e.getAttribute("id"),n=l||d,p=e.parentNode,q=/^\s*[+~]/.test(b);l?n=n.replace(/'/g,"\\$&"):e.setAttribute("id",n),q&&p&&(e=e.parentNode);try{if(!q||p)return s(e.querySelectorAll("[id='"+n+"'] "+b),f)}catch(r){}finally{l||k.removeAttribute("id")}}}return a(b,e,f,g)};for(var e in a)m[e]=a[e];b=null}}(),function(){var a=c.documentElement,b=a.matchesSelector||a.mozMatchesSelector||a.webkitMatchesSelector||a.msMatchesSelector;if(b){var d=!b.call(c.createElement("div"),"div"),e=!1;try{b.call(c.documentElement,"[test!='']:sizzle")}catch(f){e=!0}m.matchesSelector=function(a,c){c=c.replace(/\=\s*([^'"\]]*)\s*\]/g,"='$1']");if(!m.isXML(a))try{if(e||!o.match.PSEUDO.test(c)&&!/!=/.test(c)){var f=b.call(a,c);if(f||!d||a.document&&a.document.nodeType!==11)return f}}catch(g){}return m(c,null,null,[a]).length>0}}}(),function(){var a=c.createElement("div");a.innerHTML="<div class='test e'></div><div class='test'></div>";if(!!a.getElementsByClassName&&a.getElementsByClassName("e").length!==0){a.lastChild.className="e";if(a.getElementsByClassName("e").length===1)return;o.order.splice(1,0,"CLASS"),o.find.CLASS=function(a,b,c){if(typeof b.getElementsByClassName!="undefined"&&!c)return b.getElementsByClassName(a[1])},a=null}}(),c.documentElement.contains?m.contains=function(a,b){return a!==b&&(a.contains?a.contains(b):!0)}:c.documentElement.compareDocumentPosition?m.contains=function(a,b){return!!(a.compareDocumentPosition(b)&16)}:m.contains=function(){return!1},m.isXML=function(a){var b=(a?a.ownerDocument||a:0).documentElement;return b?b.nodeName!=="HTML":!1};var y=function(a,b,c){var d,e=[],f="",g=b.nodeType?[b]:b;while(d=o.match.PSEUDO.exec(a))f+=d[0],a=a.replace(o.match.PSEUDO,"");a=o.relative[a]?a+"*":a;for(var h=0,i=g.length;h<i;h++)m(a,g[h],e,c);return m.filter(f,e)};m.attr=f.attr,m.selectors.attrMap={},f.find=m,f.expr=m.selectors,f.expr[":"]=f.expr.filters,f.unique=m.uniqueSort,f.text=m.getText,f.isXMLDoc=m.isXML,f.contains=m.contains}();var L=/Until$/,M=/^(?:parents|prevUntil|prevAll)/,N=/,/,O=/^.[^:#\[\.,]*$/,P=Array.prototype.slice,Q=f.expr.match.POS,R={children:!0,contents:!0,next:!0,prev:!0};f.fn.extend({find:function(a){var b=this,c,d;if(typeof a!="string")return f(a).filter(function(){for(c=0,d=b.length;c<d;c++)if(f.contains(b[c],this))return!0});var e=this.pushStack("","find",a),g,h,i;for(c=0,d=this.length;c<d;c++){g=e.length,f.find(a,this[c],e);if(c>0)for(h=g;h<e.length;h++)for(i=0;i<g;i++)if(e[i]===e[h]){e.splice(h--,1);break}}return e},has:function(a){var b=f(a);return this.filter(function(){for(var a=0,c=b.length;a<c;a++)if(f.contains(this,b[a]))return!0})},not:function(a){return this.pushStack(T(this,a,!1),"not",a)},filter:function(a){return this.pushStack(T(this,a,!0),"filter",a)},is:function(a){return!!a&&(typeof a=="string"?Q.test(a)?f(a,this.context).index(this[0])>=0:f.filter(a,this).length>0:this.filter(a).length>0)},closest:function(a,b){var c=[],d,e,g=this[0];if(f.isArray(a)){var h=1;while(g&&g.ownerDocument&&g!==b){for(d=0;d<a.length;d++)f(g).is(a[d])&&c.push({selector:a[d],elem:g,level:h});g=g.parentNode,h++}return c}var i=Q.test(a)||typeof a!="string"?f(a,b||this.context):0;for(d=0,e=this.length;d<e;d++){g=this[d];while(g){if(i?i.index(g)>-1:f.find.matchesSelector(g,a)){c.push(g);break}g=g.parentNode;if(!g||!g.ownerDocument||g===b||g.nodeType===11)break}}c=c.length>1?f.unique(c):c;return this.pushStack(c,"closest",a)},index:function(a){if(!a)return this[0]&&this[0].parentNode?this.prevAll().length:-1;if(typeof a=="string")return f.inArray(this[0],f(a));return f.inArray(a.jquery?a[0]:a,this)},add:function(a,b){var c=typeof a=="string"?f(a,b):f.makeArray(a&&a.nodeType?[a]:a),d=f.merge(this.get(),c);return this.pushStack(S(c[0])||S(d[0])?d:f.unique(d))},andSelf:function(){return this.add(this.prevObject)}}),f.each({parent:function(a){var b=a.parentNode;return b&&b.nodeType!==11?b:null},parents:function(a){return f.dir(a,"parentNode")},parentsUntil:function(a,b,c){return f.dir(a,"parentNode",c)},next:function(a){return f.nth(a,2,"nextSibling")},prev:function(a){return f.nth(a,2,"previousSibling")},nextAll:function(a){return f.dir(a,"nextSibling")},prevAll:function(a){return f.dir(a,"previousSibling")},nextUntil:function(a,b,c){return f.dir(a,"nextSibling",c)},prevUntil:function(a,b,c){return f.dir(a,"previousSibling",c)},siblings:function(a){return f.sibling(a.parentNode.firstChild,a)},children:function(a){return f.sibling(a.firstChild)},contents:function(a){return f.nodeName(a,"iframe")?a.contentDocument||a.contentWindow.document:f.makeArray(a.childNodes)}},function(a,b){f.fn[a]=function(c,d){var e=f.map(this,b,c);L.test(a)||(d=c),d&&typeof d=="string"&&(e=f.filter(d,e)),e=this.length>1&&!R[a]?f.unique(e):e,(this.length>1||N.test(d))&&M.test(a)&&(e=e.reverse());return this.pushStack(e,a,P.call(arguments).join(","))}}),f.extend({filter:function(a,b,c){c&&(a=":not("+a+")");return b.length===1?f.find.matchesSelector(b[0],a)?[b[0]]:[]:f.find.matches(a,b)},dir:function(a,c,d){var e=[],g=a[c];while(g&&g.nodeType!==9&&(d===b||g.nodeType!==1||!f(g).is(d)))g.nodeType===1&&e.push(g),g=g[c];return e},nth:function(a,b,c,d){b=b||1;var e=0;for(;a;a=a[c])if(a.nodeType===1&&++e===b)break;return a},sibling:function(a,b){var c=[];for(;a;a=a.nextSibling)a.nodeType===1&&a!==b&&c.push(a);return c}});var V="abbr|article|aside|audio|canvas|datalist|details|figcaption|figure|footer|header|hgroup|mark|meter|nav|output|progress|section|summary|time|video",W=/ jQuery\d+="(?:\d+|null)"/g,X=/^\s+/,Y=/<(?!area|br|col|embed|hr|img|input|link|meta|param)(([\w:]+)[^>]*)\/>/ig,Z=/<([\w:]+)/,$=/<tbody/i,_=/<|&#?\w+;/,ba=/<(?:script|style)/i,bb=/<(?:script|object|embed|option|style)/i,bc=new RegExp("<(?:"+V+")","i"),bd=/checked\s*(?:[^=]|=\s*.checked.)/i,be=/\/(java|ecma)script/i,bf=/^\s*<!(?:\[CDATA\[|\-\-)/,bg={option:[1,"<select multiple='multiple'>","</select>"],legend:[1,"<fieldset>","</fieldset>"],thead:[1,"<table>","</table>"],tr:[2,"<table><tbody>","</tbody></table>"],td:[3,"<table><tbody><tr>","</tr></tbody></table>"],col:[2,"<table><tbody></tbody><colgroup>","</colgroup></table>"],area:[1,"<map>","</map>"],_default:[0,"",""]},bh=U(c);bg.optgroup=bg.option,bg.tbody=bg.tfoot=bg.colgroup=bg.caption=bg.thead,bg.th=bg.td,f.support.htmlSerialize||(bg._default=[1,"div<div>","</div>"]),f.fn.extend({text:function(a){if(f.isFunction(a))return this.each(function(b){var c=f(this);c.text(a.call(this,b,c.text()))});if(typeof a!="object"&&a!==b)return this.empty().append((this[0]&&this[0].ownerDocument||c).createTextNode(a));return f.text(this)},wrapAll:function(a){if(f.isFunction(a))return this.each(function(b){f(this).wrapAll(a.call(this,b))});if(this[0]){var b=f(a,this[0].ownerDocument).eq(0).clone(!0);this[0].parentNode&&b.insertBefore(this[0]),b.map(function(){var a=this;while(a.firstChild&&a.firstChild.nodeType===1)a=a.firstChild;return a}).append(this)}return this},wrapInner:function(a){if(f.isFunction(a))return this.each(function(b){f(this).wrapInner(a.call(this,b))});return this.each(function(){var b=f(this),c=b.contents();c.length?c.wrapAll(a):b.append(a)})},wrap:function(a){var b=f.isFunction(a);return this.each(function(c){f(this).wrapAll(b?a.call(this,c):a)})},unwrap:function(){return this.parent().each(function(){f.nodeName(this,"body")||f(this).replaceWith(this.childNodes)}).end()},append:function(){return this.domManip(arguments,!0,function(a){this.nodeType===1&&this.appendChild(a)})},prepend:function(){return this.domManip(arguments,!0,function(a){this.nodeType===1&&this.insertBefore(a,this.firstChild)})},before:function(){if(this[0]&&this[0].parentNode)return this.domManip(arguments,!1,function(a){this.parentNode.insertBefore(a,this)});if(arguments.length){var a=f.clean(arguments);a.push.apply(a,this.toArray());return this.pushStack(a,"before",arguments)}},after:function(){if(this[0]&&this[0].parentNode)return this.domManip(arguments,!1,function(a){this.parentNode.insertBefore(a,this.nextSibling)});if(arguments.length){var a=this.pushStack(this,"after",arguments);a.push.apply(a,f.clean(arguments));return a}},remove:function(a,b){for(var c=0,d;(d=this[c])!=null;c++)if(!a||f.filter(a,[d]).length)!b&&d.nodeType===1&&(f.cleanData(d.getElementsByTagName("*")),f.cleanData([d])),d.parentNode&&d.parentNode.removeChild(d);return this},empty:function()
{for(var a=0,b;(b=this[a])!=null;a++){b.nodeType===1&&f.cleanData(b.getElementsByTagName("*"));while(b.firstChild)b.removeChild(b.firstChild)}return this},clone:function(a,b){a=a==null?!1:a,b=b==null?a:b;return this.map(function(){return f.clone(this,a,b)})},html:function(a){if(a===b)return this[0]&&this[0].nodeType===1?this[0].innerHTML.replace(W,""):null;if(typeof a=="string"&&!ba.test(a)&&(f.support.leadingWhitespace||!X.test(a))&&!bg[(Z.exec(a)||["",""])[1].toLowerCase()]){a=a.replace(Y,"<$1></$2>");try{for(var c=0,d=this.length;c<d;c++)this[c].nodeType===1&&(f.cleanData(this[c].getElementsByTagName("*")),this[c].innerHTML=a)}catch(e){this.empty().append(a)}}else f.isFunction(a)?this.each(function(b){var c=f(this);c.html(a.call(this,b,c.html()))}):this.empty().append(a);return this},replaceWith:function(a){if(this[0]&&this[0].parentNode){if(f.isFunction(a))return this.each(function(b){var c=f(this),d=c.html();c.replaceWith(a.call(this,b,d))});typeof a!="string"&&(a=f(a).detach());return this.each(function(){var b=this.nextSibling,c=this.parentNode;f(this).remove(),b?f(b).before(a):f(c).append(a)})}return this.length?this.pushStack(f(f.isFunction(a)?a():a),"replaceWith",a):this},detach:function(a){return this.remove(a,!0)},domManip:function(a,c,d){var e,g,h,i,j=a[0],k=[];if(!f.support.checkClone&&arguments.length===3&&typeof j=="string"&&bd.test(j))return this.each(function(){f(this).domManip(a,c,d,!0)});if(f.isFunction(j))return this.each(function(e){var g=f(this);a[0]=j.call(this,e,c?g.html():b),g.domManip(a,c,d)});if(this[0]){i=j&&j.parentNode,f.support.parentNode&&i&&i.nodeType===11&&i.childNodes.length===this.length?e={fragment:i}:e=f.buildFragment(a,this,k),h=e.fragment,h.childNodes.length===1?g=h=h.firstChild:g=h.firstChild;if(g){c=c&&f.nodeName(g,"tr");for(var l=0,m=this.length,n=m-1;l<m;l++)d.call(c?bi(this[l],g):this[l],e.cacheable||m>1&&l<n?f.clone(h,!0,!0):h)}k.length&&f.each(k,bp)}return this}}),f.buildFragment=function(a,b,d){var e,g,h,i,j=a[0];b&&b[0]&&(i=b[0].ownerDocument||b[0]),i.createDocumentFragment||(i=c),a.length===1&&typeof j=="string"&&j.length<512&&i===c&&j.charAt(0)==="<"&&!bb.test(j)&&(f.support.checkClone||!bd.test(j))&&(f.support.html5Clone||!bc.test(j))&&(g=!0,h=f.fragments[j],h&&h!==1&&(e=h)),e||(e=i.createDocumentFragment(),f.clean(a,i,e,d)),g&&(f.fragments[j]=h?e:1);return{fragment:e,cacheable:g}},f.fragments={},f.each({appendTo:"append",prependTo:"prepend",insertBefore:"before",insertAfter:"after",replaceAll:"replaceWith"},function(a,b){f.fn[a]=function(c){var d=[],e=f(c),g=this.length===1&&this[0].parentNode;if(g&&g.nodeType===11&&g.childNodes.length===1&&e.length===1){e[b](this[0]);return this}for(var h=0,i=e.length;h<i;h++){var j=(h>0?this.clone(!0):this).get();f(e[h])[b](j),d=d.concat(j)}return this.pushStack(d,a,e.selector)}}),f.extend({clone:function(a,b,c){var d,e,g,h=f.support.html5Clone||!bc.test("<"+a.nodeName)?a.cloneNode(!0):bo(a);if((!f.support.noCloneEvent||!f.support.noCloneChecked)&&(a.nodeType===1||a.nodeType===11)&&!f.isXMLDoc(a)){bk(a,h),d=bl(a),e=bl(h);for(g=0;d[g];++g)e[g]&&bk(d[g],e[g])}if(b){bj(a,h);if(c){d=bl(a),e=bl(h);for(g=0;d[g];++g)bj(d[g],e[g])}}d=e=null;return h},clean:function(a,b,d,e){var g;b=b||c,typeof b.createElement=="undefined"&&(b=b.ownerDocument||b[0]&&b[0].ownerDocument||c);var h=[],i;for(var j=0,k;(k=a[j])!=null;j++){typeof k=="number"&&(k+="");if(!k)continue;if(typeof k=="string")if(!_.test(k))k=b.createTextNode(k);else{k=k.replace(Y,"<$1></$2>");var l=(Z.exec(k)||["",""])[1].toLowerCase(),m=bg[l]||bg._default,n=m[0],o=b.createElement("div");b===c?bh.appendChild(o):U(b).appendChild(o),o.innerHTML=m[1]+k+m[2];while(n--)o=o.lastChild;if(!f.support.tbody){var p=$.test(k),q=l==="table"&&!p?o.firstChild&&o.firstChild.childNodes:m[1]==="<table>"&&!p?o.childNodes:[];for(i=q.length-1;i>=0;--i)f.nodeName(q[i],"tbody")&&!q[i].childNodes.length&&q[i].parentNode.removeChild(q[i])}!f.support.leadingWhitespace&&X.test(k)&&o.insertBefore(b.createTextNode(X.exec(k)[0]),o.firstChild),k=o.childNodes}var r;if(!f.support.appendChecked)if(k[0]&&typeof (r=k.length)=="number")for(i=0;i<r;i++)bn(k[i]);else bn(k);k.nodeType?h.push(k):h=f.merge(h,k)}if(d){g=function(a){return!a.type||be.test(a.type)};for(j=0;h[j];j++)if(e&&f.nodeName(h[j],"script")&&(!h[j].type||h[j].type.toLowerCase()==="text/javascript"))e.push(h[j].parentNode?h[j].parentNode.removeChild(h[j]):h[j]);else{if(h[j].nodeType===1){var s=f.grep(h[j].getElementsByTagName("script"),g);h.splice.apply(h,[j+1,0].concat(s))}d.appendChild(h[j])}}return h},cleanData:function(a){var b,c,d=f.cache,e=f.event.special,g=f.support.deleteExpando;for(var h=0,i;(i=a[h])!=null;h++){if(i.nodeName&&f.noData[i.nodeName.toLowerCase()])continue;c=i[f.expando];if(c){b=d[c];if(b&&b.events){for(var j in b.events)e[j]?f.event.remove(i,j):f.removeEvent(i,j,b.handle);b.handle&&(b.handle.elem=null)}g?delete i[f.expando]:i.removeAttribute&&i.removeAttribute(f.expando),delete d[c]}}}});var bq=/alpha\([^)]*\)/i,br=/opacity=([^)]*)/,bs=/([A-Z]|^ms)/g,bt=/^-?\d+(?:px)?$/i,bu=/^-?\d/,bv=/^([\-+])=([\-+.\de]+)/,bw={position:"absolute",visibility:"hidden",display:"block"},bx=["Left","Right"],by=["Top","Bottom"],bz,bA,bB;f.fn.css=function(a,c){if(arguments.length===2&&c===b)return this;return f.access(this,a,c,!0,function(a,c,d){return d!==b?f.style(a,c,d):f.css(a,c)})},f.extend({cssHooks:{opacity:{get:function(a,b){if(b){var c=bz(a,"opacity","opacity");return c===""?"1":c}return a.style.opacity}}},cssNumber:{fillOpacity:!0,fontWeight:!0,lineHeight:!0,opacity:!0,orphans:!0,widows:!0,zIndex:!0,zoom:!0},cssProps:{"float":f.support.cssFloat?"cssFloat":"styleFloat"},style:function(a,c,d,e){if(!!a&&a.nodeType!==3&&a.nodeType!==8&&!!a.style){var g,h,i=f.camelCase(c),j=a.style,k=f.cssHooks[i];c=f.cssProps[i]||i;if(d===b){if(k&&"get"in k&&(g=k.get(a,!1,e))!==b)return g;return j[c]}h=typeof d,h==="string"&&(g=bv.exec(d))&&(d=+(g[1]+1)*+g[2]+parseFloat(f.css(a,c)),h="number");if(d==null||h==="number"&&isNaN(d))return;h==="number"&&!f.cssNumber[i]&&(d+="px");if(!k||!("set"in k)||(d=k.set(a,d))!==b)try{j[c]=d}catch(l){}}},css:function(a,c,d){var e,g;c=f.camelCase(c),g=f.cssHooks[c],c=f.cssProps[c]||c,c==="cssFloat"&&(c="float");if(g&&"get"in g&&(e=g.get(a,!0,d))!==b)return e;if(bz)return bz(a,c)},swap:function(a,b,c){var d={};for(var e in b)d[e]=a.style[e],a.style[e]=b[e];c.call(a);for(e in b)a.style[e]=d[e]}}),f.curCSS=f.css,f.each(["height","width"],function(a,b){f.cssHooks[b]={get:function(a,c,d){var e;if(c){if(a.offsetWidth!==0)return bC(a,b,d);f.swap(a,bw,function(){e=bC(a,b,d)});return e}},set:function(a,b){if(!bt.test(b))return b;b=parseFloat(b);if(b>=0)return b+"px"}}}),f.support.opacity||(f.cssHooks.opacity={get:function(a,b){return br.test((b&&a.currentStyle?a.currentStyle.filter:a.style.filter)||"")?parseFloat(RegExp.$1)/100+"":b?"1":""},set:function(a,b){var c=a.style,d=a.currentStyle,e=f.isNumeric(b)?"alpha(opacity="+b*100+")":"",g=d&&d.filter||c.filter||"";c.zoom=1;if(b>=1&&f.trim(g.replace(bq,""))===""){c.removeAttribute("filter");if(d&&!d.filter)return}c.filter=bq.test(g)?g.replace(bq,e):g+" "+e}}),f(function(){f.support.reliableMarginRight||(f.cssHooks.marginRight={get:function(a,b){var c;f.swap(a,{display:"inline-block"},function(){b?c=bz(a,"margin-right","marginRight"):c=a.style.marginRight});return c}})}),c.defaultView&&c.defaultView.getComputedStyle&&(bA=function(a,b){var c,d,e;b=b.replace(bs,"-$1").toLowerCase(),(d=a.ownerDocument.defaultView)&&(e=d.getComputedStyle(a,null))&&(c=e.getPropertyValue(b),c===""&&!f.contains(a.ownerDocument.documentElement,a)&&(c=f.style(a,b)));return c}),c.documentElement.currentStyle&&(bB=function(a,b){var c,d,e,f=a.currentStyle&&a.currentStyle[b],g=a.style;f===null&&g&&(e=g[b])&&(f=e),!bt.test(f)&&bu.test(f)&&(c=g.left,d=a.runtimeStyle&&a.runtimeStyle.left,d&&(a.runtimeStyle.left=a.currentStyle.left),g.left=b==="fontSize"?"1em":f||0,f=g.pixelLeft+"px",g.left=c,d&&(a.runtimeStyle.left=d));return f===""?"auto":f}),bz=bA||bB,f.expr&&f.expr.filters&&(f.expr.filters.hidden=function(a){var b=a.offsetWidth,c=a.offsetHeight;return b===0&&c===0||!f.support.reliableHiddenOffsets&&(a.style&&a.style.display||f.css(a,"display"))==="none"},f.expr.filters.visible=function(a){return!f.expr.filters.hidden(a)});var bD=/%20/g,bE=/\[\]$/,bF=/\r?\n/g,bG=/#.*$/,bH=/^(.*?):[ \t]*([^\r\n]*)\r?$/mg,bI=/^(?:color|date|datetime|datetime-local|email|hidden|month|number|password|range|search|tel|text|time|url|week)$/i,bJ=/^(?:about|app|app\-storage|.+\-extension|file|res|widget):$/,bK=/^(?:GET|HEAD)$/,bL=/^\/\//,bM=/\?/,bN=/<script\b[^<]*(?:(?!<\/script>)<[^<]*)*<\/script>/gi,bO=/^(?:select|textarea)/i,bP=/\s+/,bQ=/([?&])_=[^&]*/,bR=/^([\w\+\.\-]+:)(?:\/\/([^\/?#:]*)(?::(\d+))?)?/,bS=f.fn.load,bT={},bU={},bV,bW,bX=["*/"]+["*"];try{bV=e.href}catch(bY){bV=c.createElement("a"),bV.href="",bV=bV.href}bW=bR.exec(bV.toLowerCase())||[],f.fn.extend({load:function(a,c,d){if(typeof a!="string"&&bS)return bS.apply(this,arguments);if(!this.length)return this;var e=a.indexOf(" ");if(e>=0){var g=a.slice(e,a.length);a=a.slice(0,e)}var h="GET";c&&(f.isFunction(c)?(d=c,c=b):typeof c=="object"&&(c=f.param(c,f.ajaxSettings.traditional),h="POST"));var i=this;f.ajax({url:a,type:h,dataType:"html",data:c,complete:function(a,b,c){c=a.responseText,a.isResolved()&&(a.done(function(a){c=a}),i.html(g?f("<div>").append(c.replace(bN,"")).find(g):c)),d&&i.each(d,[c,b,a])}});return this},serialize:function(){return f.param(this.serializeArray())},serializeArray:function(){return this.map(function(){return this.elements?f.makeArray(this.elements):this}).filter(function(){return this.name&&!this.disabled&&(this.checked||bO.test(this.nodeName)||bI.test(this.type))}).map(function(a,b){var c=f(this).val();return c==null?null:f.isArray(c)?f.map(c,function(a,c){return{name:b.name,value:a.replace(bF,"\r\n")}}):{name:b.name,value:c.replace(bF,"\r\n")}}).get()}}),f.each("ajaxStart ajaxStop ajaxComplete ajaxError ajaxSuccess ajaxSend".split(" "),function(a,b){f.fn[b]=function(a){return this.on(b,a)}}),f.each(["get","post"],function(a,c){f[c]=function(a,d,e,g){f.isFunction(d)&&(g=g||e,e=d,d=b);return f.ajax({type:c,url:a,data:d,success:e,dataType:g})}}),f.extend({getScript:function(a,c){return f.get(a,b,c,"script")},getJSON:function(a,b,c){return f.get(a,b,c,"json")},ajaxSetup:function(a,b){b?b_(a,f.ajaxSettings):(b=a,a=f.ajaxSettings),b_(a,b);return a},ajaxSettings:{url:bV,isLocal:bJ.test(bW[1]),global:!0,type:"GET",contentType:"application/x-www-form-urlencoded",processData:!0,async:!0,accepts:{xml:"application/xml, text/xml",html:"text/html",text:"text/plain",json:"application/json, text/javascript","*":bX},contents:{xml:/xml/,html:/html/,json:/json/},responseFields:{xml:"responseXML",text:"responseText"},converters:{"* text":a.String,"text html":!0,"text json":f.parseJSON,"text xml":f.parseXML},flatOptions:{context:!0,url:!0}},ajaxPrefilter:bZ(bT),ajaxTransport:bZ(bU),ajax:function(a,c){function w(a,c,l,m){if(s!==2){s=2,q&&clearTimeout(q),p=b,n=m||"",v.readyState=a>0?4:0;var o,r,u,w=c,x=l?cb(d,v,l):b,y,z;if(a>=200&&a<300||a===304){if(d.ifModified){if(y=v.getResponseHeader("Last-Modified"))f.lastModified[k]=y;if(z=v.getResponseHeader("Etag"))f.etag[k]=z}if(a===304)w="notmodified",o=!0;else try{r=cc(d,x),w="success",o=!0}catch(A){w="parsererror",u=A}}else{u=w;if(!w||a)w="error",a<0&&(a=0)}v.status=a,v.statusText=""+(c||w),o?h.resolveWith(e,[r,w,v]):h.rejectWith(e,[v,w,u]),v.statusCode(j),j=b,t&&g.trigger("ajax"+(o?"Success":"Error"),[v,d,o?r:u]),i.fireWith(e,[v,w]),t&&(g.trigger("ajaxComplete",[v,d]),--f.active||f.event.trigger("ajaxStop"))}}typeof a=="object"&&(c=a,a=b),c=c||{};var d=f.ajaxSetup({},c),e=d.context||d,g=e!==d&&(e.nodeType||e instanceof f)?f(e):f.event,h=f.Deferred(),i=f.Callbacks("once memory"),j=d.statusCode||{},k,l={},m={},n,o,p,q,r,s=0,t,u,v={readyState:0,setRequestHeader:function(a,b){if(!s){var c=a.toLowerCase();a=m[c]=m[c]||a,l[a]=b}return this},getAllResponseHeaders:function(){return s===2?n:null},getResponseHeader:function(a){var c;if(s===2){if(!o){o={};while(c=bH.exec(n))o[c[1].toLowerCase()]=c[2]}c=o[a.toLowerCase()]}return c===b?null:c},overrideMimeType:function(a){s||(d.mimeType=a);return this},abort:function(a){a=a||"abort",p&&p.abort(a),w(0,a);return this}};h.promise(v),v.success=v.done,v.error=v.fail,v.complete=i.add,v.statusCode=function(a){if(a){var b;if(s<2)for(b in a)j[b]=[j[b],a[b]];else b=a[v.status],v.then(b,b)}return this},d.url=((a||d.url)+"").replace(bG,"").replace(bL,bW[1]+"//"),d.dataTypes=f.trim(d.dataType||"*").toLowerCase().split(bP),d.crossDomain==null&&(r=bR.exec(d.url.toLowerCase()),d.crossDomain=!(!r||r[1]==bW[1]&&r[2]==bW[2]&&(r[3]||(r[1]==="http:"?80:443))==(bW[3]||(bW[1]==="http:"?80:443)))),d.data&&d.processData&&typeof d.data!="string"&&(d.data=f.param(d.data,d.traditional)),b$(bT,d,c,v);if(s===2)return!1;t=d.global,d.type=d.type.toUpperCase(),d.hasContent=!bK.test(d.type),t&&f.active++===0&&f.event.trigger("ajaxStart");if(!d.hasContent){d.data&&(d.url+=(bM.test(d.url)?"&":"?")+d.data,delete d.data),k=d.url;if(d.cache===!1){var x=f.now(),y=d.url.replace(bQ,"$1_="+x);d.url=y+(y===d.url?(bM.test(d.url)?"&":"?")+"_="+x:"")}}(d.data&&d.hasContent&&d.contentType!==!1||c.contentType)&&v.setRequestHeader("Content-Type",d.contentType),d.ifModified&&(k=k||d.url,f.lastModified[k]&&v.setRequestHeader("If-Modified-Since",f.lastModified[k]),f.etag[k]&&v.setRequestHeader("If-None-Match",f.etag[k])),v.setRequestHeader("Accept",d.dataTypes[0]&&d.accepts[d.dataTypes[0]]?d.accepts[d.dataTypes[0]]+(d.dataTypes[0]!=="*"?", "+bX+"; q=0.01":""):d.accepts["*"]);for(u in d.headers)v.setRequestHeader(u,d.headers[u]);if(d.beforeSend&&(d.beforeSend.call(e,v,d)===!1||s===2)){v.abort();return!1}for(u in{success:1,error:1,complete:1})v[u](d[u]);p=b$(bU,d,c,v);if(!p)w(-1,"No Transport");else{v.readyState=1,t&&g.trigger("ajaxSend",[v,d]),d.async&&d.timeout>0&&(q=setTimeout(function(){v.abort("timeout")},d.timeout));try{s=1,p.send(l,w)}catch(z){if(s<2)w(-1,z);else throw z}}return v},param:function(a,c){var d=[],e=function(a,b){b=f.isFunction(b)?b():b,d[d.length]=encodeURIComponent(a)+"="+encodeURIComponent(b)};c===b&&(c=f.ajaxSettings.traditional);if(f.isArray(a)||a.jquery&&!f.isPlainObject(a))f.each(a,function(){e(this.name,this.value)});else for(var g in a)ca(g,a[g],c,e);return d.join("&").replace(bD,"+")}}),f.extend({active:0,lastModified:{},etag:{}});var cd=f.now(),ce=/(\=)\?(&|$)|\?\?/i;f.ajaxSetup({jsonp:"callback",jsonpCallback:function(){return f.expando+"_"+cd++}}),f.ajaxPrefilter("json jsonp",function(b,c,d){var e=b.contentType==="application/x-www-form-urlencoded"&&typeof b.data=="string";if(b.dataTypes[0]==="jsonp"||b.jsonp!==!1&&(ce.test(b.url)||e&&ce.test(b.data))){var g,h=b.jsonpCallback=f.isFunction(b.jsonpCallback)?b.jsonpCallback():b.jsonpCallback,i=a[h],j=b.url,k=b.data,l="$1"+h+"$2";b.jsonp!==!1&&(j=j.replace(ce,l),b.url===j&&(e&&(k=k.replace(ce,l)),b.data===k&&(j+=(/\?/.test(j)?"&":"?")+b.jsonp+"="+h))),b.url=j,b.data=k,a[h]=function(a){g=[a]},d.always(function(){a[h]=i,g&&f.isFunction(i)&&a[h](g[0])}),b.converters["script json"]=function(){g||f.error(h+" was not called");return g[0]},b.dataTypes[0]="json";return"script"}}),f.ajaxSetup({accepts:{script:"text/javascript, application/javascript, application/ecmascript, application/x-ecmascript"},contents:{script:/javascript|ecmascript/},converters:{"text script":function(a){f.globalEval(a);return a}}}),f.ajaxPrefilter("script",function(a){a.cache===b&&(a.cache=!1),a.crossDomain&&(a.type="GET",a.global=!1)}),f.ajaxTransport("script",function(a){if(a.crossDomain){var d,e=c.head||c.getElementsByTagName("head")[0]||c.documentElement;return{send:function(f,g){d=c.createElement("script"),d.async="async",a.scriptCharset&&(d.charset=a.scriptCharset),d.src=a.url,d.onload=d.onreadystatechange=function(a,c){if(c||!d.readyState||/loaded|complete/.test(d.readyState))d.onload=d.onreadystatechange=null,e&&d.parentNode&&e.removeChild(d),d=b,c||g(200,"success")},e.insertBefore(d,e.firstChild)},abort:function(){d&&d.onload(0,1)}}}});var cf=a.ActiveXObject?function(){for(var a in ch)ch[a](0,1)}:!1,cg=0,ch;f.ajaxSettings.xhr=a.ActiveXObject?function(){return!this.isLocal&&ci()||cj()}:ci,function(a){f.extend(f.support,{ajax:!!a,cors:!!a&&"withCredentials"in a})}(f.ajaxSettings.xhr()),f.support.ajax&&f.ajaxTransport(function(c){if(!c.crossDomain||f.support.cors){var d;return{send:function(e,g){var h=c.xhr(),i,j;c.username?h.open(c.type,c.url,c.async,c.username,c.password):h.open(c.type,c.url,c.async);if(c.xhrFields)for(j in c.xhrFields)h[j]=c.xhrFields[j];c.mimeType&&h.overrideMimeType&&h.overrideMimeType(c.mimeType),!c.crossDomain&&!e["X-Requested-With"]&&(e["X-Requested-With"]="XMLHttpRequest");try{for(j in e)h.setRequestHeader(j,e[j])}catch(k){}h.send(c.hasContent&&c.data||null),d=function(a,e){var j,k,l,m,n;try{if(d&&(e||h.readyState===4)){d=b,i&&(h.onreadystatechange=f.noop,cf&&delete ch[i]);if(e)h.readyState!==4&&h.abort();else{j=h.status,l=h.getAllResponseHeaders(),m={},n=h.responseXML,n&&n.documentElement&&(m.xml=n),m.text=h.responseText;try{k=h.statusText}catch(o){k=""}!j&&c.isLocal&&!c.crossDomain?j=m.text?200:404:j===1223&&(j=204)}}}catch(p){e||g(-1,p)}m&&g(j,k,m,l)},!c.async||h.readyState===4?d():(i=++cg,cf&&(ch||(ch={},f(a).unload(cf)),ch[i]=d),h.onreadystatechange=d)},abort:function(){d&&d(0,1)}}}});var ck={},cl,cm,cn=/^(?:toggle|show|hide)$/,co=/^([+\-]=)?([\d+.\-]+)([a-z%]*)$/i,cp,cq=[["height","marginTop","marginBottom","paddingTop","paddingBottom"],["width","marginLeft","marginRight","paddingLeft","paddingRight"],["opacity"]],cr;f.fn.extend({show:function(a,b,c){var d,e;if(a||a===0)return this.animate(cu("show",3),a,b,c);for(var g=0,h=this.length;g<h;g++)d=this[g],d.style&&(e=d.style.display,!f._data(d,"olddisplay")&&e==="none"&&(e=d.style.display=""),e===""&&f.css(d,"display")==="none"&&f._data(d,"olddisplay",cv(d.nodeName)));for(g=0;g<h;g++){d=this[g];if(d.style){e=d.style.display;if(e===""||e==="none")d.style.display=f._data(d,"olddisplay")||""}}return this},hide:function(a,b,c){if(a||a===0)return this.animate(cu("hide",3),a,b,c);var d,e,g=0,h=this.length;for(;g<h;g++)d=this[g],d.style&&(e=f.css(d,"display"),e!=="none"&&!f._data(d,"olddisplay")&&f._data(d,"olddisplay",e));for(g=0;g<h;g++)this[g].style&&(this[g].style.display="none");return this},_toggle:f.fn.toggle,toggle:function(a,b,c){var d=typeof a=="boolean";f.isFunction(a)&&f.isFunction(b)?this._toggle.apply(this,arguments):a==null||d?this.each(function(){var b=d?a:f(this).is(":hidden");f(this)[b?"show":"hide"]()}):this.animate(cu("toggle",3),a,b,c);return this},fadeTo:function(a,b,c,d){return this.filter(":hidden").css("opacity",0).show().end().animate({opacity:b},a,c,d)},animate:function(a,b,c,d){function g(){e.queue===!1&&f._mark(this);var b=f.extend({},e),c=this.nodeType===1,d=c&&f(this).is(":hidden"),g,h,i,j,k,l,m,n,o;b.animatedProperties={};for(i in a){g=f.camelCase(i),i!==g&&(a[g]=a[i],delete a[i]),h=a[g],f.isArray(h)?(b.animatedProperties[g]=h[1],h=a[g]=h[0]):b.animatedProperties[g]=b.specialEasing&&b.specialEasing[g]||b.easing||"swing";if(h==="hide"&&d||h==="show"&&!d)return b.complete.call(this);c&&(g==="height"||g==="width")&&(b.overflow=[this.style.overflow,this.style.overflowX,this.style.overflowY],f.css(this,"display")==="inline"&&f.css(this,"float")==="none"&&(!f.support.inlineBlockNeedsLayout||cv(this.nodeName)==="inline"?this.style.display="inline-block":this.style.zoom=1))}b.overflow!=null&&(this.style.overflow="hidden");for(i in a)j=new f.fx(this,b,i),h=a[i],cn.test(h)?(o=f._data(this,"toggle"+i)||(h==="toggle"?d?"show":"hide":0),o?(f._data(this,"toggle"+i,o==="show"?"hide":"show"),j[o]()):j[h]()):(k=co.exec(h),l=j.cur(),k?(m=parseFloat(k[2]),n=k[3]||(f.cssNumber[i]?"":"px"),n!=="px"&&(f.style(this,i,(m||1)+n),l=(m||1)/j.cur()*l,f.style(this,i,l+n)),k[1]&&(m=(k[1]==="-="?-1:1)*m+l),j.custom(l,m,n)):j.custom(l,h,""));return!0}var e=f.speed(b,c,d);if(f.isEmptyObject(a))return this.each(e.complete,[!1]);a=f.extend({},a);return e.queue===!1?this.each(g):this.queue(e.queue,g)},stop:function(a,c,d){typeof a!="string"&&(d=c,c=a,a=b),c&&a!==!1&&this.queue(a||"fx",[]);return this.each(function(){function h(a,b,c){var e=b[c];f.removeData(a,c,!0),e.stop(d)}var b,c=!1,e=f.timers,g=f._data(this);d||f._unmark(!0,this);if(a==null)for(b in g)g[b]&&g[b].stop&&b.indexOf(".run")===b.length-4&&h(this,g,b);else g[b=a+".run"]&&g[b].stop&&h(this,g,b);for(b=e.length;b--;)e[b].elem===this&&(a==null||e[b].queue===a)&&(d?e[b](!0):e[b].saveState(),c=!0,e.splice(b,1));(!d||!c)&&f.dequeue(this,a)})}}),f.each({slideDown:cu("show",1),slideUp:cu("hide",1),slideToggle:cu("toggle",1),fadeIn:{opacity:"show"},fadeOut:{opacity:"hide"},fadeToggle:{opacity:"toggle"}},function(a,b){f.fn[a]=function(a,c,d){return this.animate(b,a,c,d)}}),f.extend({speed:function(a,b,c){var d=a&&typeof a=="object"?f.extend({},a):{complete:c||!c&&b||f.isFunction(a)&&a,duration:a,easing:c&&b||b&&!f.isFunction(b)&&b};d.duration=f.fx.off?0:typeof d.duration=="number"?d.duration:d.duration in f.fx.speeds?f.fx.speeds[d.duration]:f.fx.speeds._default;if(d.queue==null||d.queue===!0)d.queue="fx";d.old=d.complete,d.complete=function(a){f.isFunction(d.old)&&d.old.call(this),d.queue?f.dequeue(this,d.queue):a!==!1&&f._unmark(this)};return d},easing:{linear:function(a,b,c,d){return c+d*a},swing:function(a,b,c,d){return(-Math.cos(a*Math.PI)/2+.5)*d+c}},timers:[],fx:function(a,b,c){this.options=b,this.elem=a,this.prop=c,b.orig=b.orig||{}}}),f.fx.prototype={update:function(){this.options.step&&this.options.step.call(this.elem,this.now,this),(f.fx.step[this.prop]||f.fx.step._default)(this)},cur:function(){if(this.elem[this.prop]!=null&&(!this.elem.style||this.elem.style[this.prop]==null))return this.elem[this.prop];var a,b=f.css(this.elem,this.prop);return isNaN(a=parseFloat(b))?!b||b==="auto"?0:b:a},custom:function(a,c,d){function h(a){return e.step(a)}var e=this,g=f.fx;this.startTime=cr||cs(),this.end=c,this.now=this.start=a,this.pos=this.state=0,this.unit=d||this.unit||(f.cssNumber[this.prop]?"":"px"),h.queue=this.options.queue,h.elem=this.elem,h.saveState=function(){e.options.hide&&f._data(e.elem,"fxshow"+e.prop)===b&&f._data(e.elem,"fxshow"+e.prop,e.start)},h()&&f.timers.push(h)&&!cp&&(cp=setInterval(g.tick,g.interval))},show:function(){var a=f._data(this.elem,"fxshow"+this.prop);this.options.orig[this.prop]=a||f.style(this.elem,this.prop),this.options.show=!0,a!==b?this.custom(this.cur(),a):this.custom(this.prop==="width"||this.prop==="height"?1:0,this.cur()),f(this.elem).show()},hide:function(){this.options.orig[this.prop]=f._data(this.elem,"fxshow"+this.prop)||f.style(this.elem,this.prop),this.options.hide=!0,this.custom(this.cur(),0)},step:function(a){var b,c,d,e=cr||cs(),g=!0,h=this.elem,i=this.options;if(a||e>=i.duration+this.startTime){this.now=this.end,this.pos=this.state=1,this.update(),i.animatedProperties[this.prop]=!0;for(b in i.animatedProperties)i.animatedProperties[b]!==!0&&(g=!1);if(g){i.overflow!=null&&!f.support.shrinkWrapBlocks&&f.each(["","X","Y"],function(a,b){h.style["overflow"+b]=i.overflow[a]}),i.hide&&f(h).hide();if(i.hide||i.show)for(b in i.animatedProperties)f.style(h,b,i.orig[b]),f.removeData(h,"fxshow"+b,!0),f.removeData(h,"toggle"+b,!0);d=i.complete,d&&(i.complete=!1,d.call(h))}return!1}i.duration==Infinity?this.now=e:(c=e-this.startTime,this.state=c/i.duration,this.pos=f.easing[i.animatedProperties[this.prop]](this.state,c,0,1,i.duration),this.now=this.start+(this.end-this.start)*this.pos),this.update();return!0}},f.extend(f.fx,{tick:function(){var a,b=f.timers,c=0;for(;c<b.length;c++)a=b[c],!a()&&b[c]===a&&b.splice(c--,1);b.length||f.fx.stop()},interval:13,stop:function(){clearInterval(cp),cp=null},speeds:{slow:600,fast:200,_default:400},step:{opacity:function(a){f.style(a.elem,"opacity",a.now)},_default:function(a){a.elem.style&&a.elem.style[a.prop]!=null?a.elem.style[a.prop]=a.now+a.unit:a.elem[a.prop]=a.now}}}),f.each(["width","height"],function(a,b){f.fx.step[b]=function(a){f.style(a.elem,b,Math.max(0,a.now)+a.unit)}}),f.expr&&f.expr.filters&&(f.expr.filters.animated=function(a){return f.grep(f.timers,function(b){return a===b.elem}).length});var cw=/^t(?:able|d|h)$/i,cx=/^(?:body|html)$/i;"getBoundingClientRect"in c.documentElement?f.fn.offset=function(a){var b=this[0],c;if(a)return this.each(function(b){f.offset.setOffset(this,a,b)});if(!b||!b.ownerDocument)return null;if(b===b.ownerDocument.body)return f.offset.bodyOffset(b);try{c=b.getBoundingClientRect()}catch(d){}var e=b.ownerDocument,g=e.documentElement;if(!c||!f.contains(g,b))return c?{top:c.top,left:c.left}:{top:0,left:0};var h=e.body,i=cy(e),j=g.clientTop||h.clientTop||0,k=g.clientLeft||h.clientLeft||0,l=i.pageYOffset||f.support.boxModel&&g.scrollTop||h.scrollTop,m=i.pageXOffset||f.support.boxModel&&g.scrollLeft||h.scrollLeft,n=c.top+l-j,o=c.left+m-k;return{top:n,left:o}}:f.fn.offset=function(a){var b=this[0];if(a)return this.each(function(b){f.offset.setOffset(this,a,b)});if(!b||!b.ownerDocument)return null;if(b===b.ownerDocument.body)return f.offset.bodyOffset(b);var c,d=b.offsetParent,e=b,g=b.ownerDocument,h=g.documentElement,i=g.body,j=g.defaultView,k=j?j.getComputedStyle(b,null):b.currentStyle,l=b.offsetTop,m=b.offsetLeft;while((b=b.parentNode)&&b!==i&&b!==h){if(f.support.fixedPosition&&k.position==="fixed")break;c=j?j.getComputedStyle(b,null):b.currentStyle,l-=b.scrollTop,m-=b.scrollLeft,b===d&&(l+=b.offsetTop,m+=b.offsetLeft,f.support.doesNotAddBorder&&(!f.support.doesAddBorderForTableAndCells||!cw.test(b.nodeName))&&(l+=parseFloat(c.borderTopWidth)||0,m+=parseFloat(c.borderLeftWidth)||0),e=d,d=b.offsetParent),f.support.subtractsBorderForOverflowNotVisible&&c.overflow!=="visible"&&(l+=parseFloat(c.borderTopWidth)||0,m+=parseFloat(c.borderLeftWidth)||0),k=c}if(k.position==="relative"||k.position==="static")l+=i.offsetTop,m+=i.offsetLeft;f.support.fixedPosition&&k.position==="fixed"&&(l+=Math.max(h.scrollTop,i.scrollTop),m+=Math.max(h.scrollLeft,i.scrollLeft));return{top:l,left:m}},f.offset={bodyOffset:function(a){var b=a.offsetTop,c=a.offsetLeft;f.support.doesNotIncludeMarginInBodyOffset&&(b+=parseFloat(f.css(a,"marginTop"))||0,c+=parseFloat(f.css(a,"marginLeft"))||0);return{top:b,left:c}},setOffset:function(a,b,c){var d=f.css(a,"position");d==="static"&&(a.style.position="relative");var e=f(a),g=e.offset(),h=f.css(a,"top"),i=f.css(a,"left"),j=(d==="absolute"||d==="fixed")&&f.inArray("auto",[h,i])>-1,k={},l={},m,n;j?(l=e.position(),m=l.top,n=l.left):(m=parseFloat(h)||0,n=parseFloat(i)||0),f.isFunction(b)&&(b=b.call(a,c,g)),b.top!=null&&(k.top=b.top-g.top+m),b.left!=null&&(k.left=b.left-g.left+n),"using"in b?b.using.call(a,k):e.css(k)}},f.fn.extend({position:function(){if(!this[0])return null;var a=this[0],b=this.offsetParent(),c=this.offset(),d=cx.test(b[0].nodeName)?{top:0,left:0}:b.offset();c.top-=parseFloat(f.css(a,"marginTop"))||0,c.left-=parseFloat(f.css(a,"marginLeft"))||0,d.top+=parseFloat(f.css(b[0],"borderTopWidth"))||0,d.left+=parseFloat(f.css(b[0],"borderLeftWidth"))||0;return{top:c.top-d.top,left:c.left-d.left}},offsetParent:function(){return this.map(function(){var a=this.offsetParent||c.body;while(a&&!cx.test(a.nodeName)&&f.css(a,"position")==="static")a=a.offsetParent;return a})}}),f.each(["Left","Top"],function(a,c){var d="scroll"+c;f.fn[d]=function(c){var e,g;if(c===b){e=this[0];if(!e)return null;g=cy(e);return g?"pageXOffset"in g?g[a?"pageYOffset":"pageXOffset"]:f.support.boxModel&&g.document.documentElement[d]||g.document.body[d]:e[d]}return this.each(function(){g=cy(this),g?g.scrollTo(a?f(g).scrollLeft():c,a?c:f(g).scrollTop()):this[d]=c})}}),f.each(["Height","Width"],function(a,c){var d=c.toLowerCase();f.fn["inner"+c]=function(){var a=this[0];return a?a.style?parseFloat(f.css(a,d,"padding")):this[d]():null},f.fn["outer"+c]=function(a){var b=this[0];return b?b.style?parseFloat(f.css(b,d,a?"margin":"border")):this[d]():null},f.fn[d]=function(a){var e=this[0];if(!e)return a==null?null:this;if(f.isFunction(a))return this.each(function(b){var c=f(this);c[d](a.call(this,b,c[d]()))});if(f.isWindow(e)){var g=e.document.documentElement["client"+c],h=e.document.body;return e.document.compatMode==="CSS1Compat"&&g||h&&h["client"+c]||g}if(e.nodeType===9)return Math.max(e.documentElement["client"+c],e.body["scroll"+c],e.documentElement["scroll"+c],e.body["offset"+c],e.documentElement["offset"+c]);if(a===b){var i=f.css(e,d),j=parseFloat(i);return f.isNumeric(j)?j:i}return this.css(d,typeof a=="string"?a:a+"px")}}),a.jQuery=a.$=f,typeof define=="function"&&define.amd&&define.amd.jQuery&&define("jquery",[],function(){return f})})(window);

==> Untitled Diagram (2).drawio - diagrams.net_files/pusher.min.js <==
/*!
 * Pusher JavaScript Library v4.3.1
 * https://pusher.com/
 *
 * Copyright 2017, Pusher
 * Released under the MIT licence.
 */
!function(t,e){"object"==typeof exports&&"object"==typeof module?module.exports=e():"function"==typeof define&&define.amd?define([],e):"object"==typeof exports?exports.Pusher=e():t.Pusher=e()}(this,function(){return function(t){function e(r){if(n[r])return n[r].exports;var i=n[r]={exports:{},id:r,loaded:!1};return t[r].call(i.exports,i,i.exports,e),i.loaded=!0,i.exports}var n={};return e.m=t,e.c=n,e.p="",e(0)}([function(t,e,n){"use strict";var r=n(1);t.exports=r.default},function(t,e,n){"use strict";function r(t){if(null===t||void 0===t)throw"You must pass your app key when you instantiate Pusher."}var i=n(2),o=n(9),s=n(24),a=n(39),u=n(40),c=n(41),h=n(12),f=n(5),l=n(71),p=n(8),d=n(43),y=n(14),g=function(){function t(e,n){var h=this;if(r(e),n=n||{},!n.cluster&&!n.wsHost&&!n.httpHost){var g=y.default.buildLogSuffix("javascriptQuickStart");p.default.warn("You should always specify a cluster when connecting. "+g)}this.key=e,this.config=o.extend(l.getGlobalConfig(),n.cluster?l.getClusterConfig(n.cluster):{},n),this.channels=d.default.createChannels(),this.global_emitter=new s.default,this.sessionID=Math.floor(1e9*Math.random()),this.timeline=new a.default(this.key,this.sessionID,{cluster:this.config.cluster,features:t.getClientFeatures(),params:this.config.timelineParams||{},limit:50,level:u.default.INFO,version:f.default.VERSION}),this.config.disableStats||(this.timelineSender=d.default.createTimelineSender(this.timeline,{host:this.config.statsHost,path:"/timeline/v2/"+i.default.TimelineTransport.name}));var v=function(t){var e=o.extend({},h.config,t);return c.build(i.default.getDefaultStrategy(e),e)};this.connection=d.default.createConnectionManager(this.key,o.extend({getStrategy:v,timeline:this.timeline,activityTimeout:this.config.activity_timeout,pongTimeout:this.config.pong_timeout,unavailableTimeout:this.config.unavailable_timeout},this.config,{useTLS:this.shouldUseTLS()})),this.connection.bind("connected",function(){h.subscribeAll(),h.timelineSender&&h.timelineSender.send(h.connection.isUsingTLS())}),this.connection.bind("message",function(t){var e=0===t.event.indexOf("pusher_internal:");if(t.channel){var n=h.channel(t.channel);n&&n.handleEvent(t.event,t.data)}e||h.global_emitter.emit(t.event,t.data)}),this.connection.bind("connecting",function(){h.channels.disconnect()}),this.connection.bind("disconnected",function(){h.channels.disconnect()}),this.connection.bind("error",function(t){p.default.warn("Error",t)}),t.instances.push(this),this.timeline.info({instances:t.instances.length}),t.isReady&&this.connect()}return t.ready=function(){t.isReady=!0;for(var e=0,n=t.instances.length;e<n;e++)t.instances[e].connect()},t.log=function(e){t.logToConsole&&window.console&&window.console.log&&window.console.log(e)},t.getClientFeatures=function(){return o.keys(o.filterObject({ws:i.default.Transports.ws},function(t){return t.isSupported({})}))},t.prototype.channel=function(t){return this.channels.find(t)},t.prototype.allChannels=function(){return this.channels.all()},t.prototype.connect=function(){if(this.connection.connect(),this.timelineSender&&!this.timelineSenderTimer){var t=this.connection.isUsingTLS(),e=this.timelineSender;this.timelineSenderTimer=new h.PeriodicTimer(6e4,function(){e.send(t)})}},t.prototype.disconnect=function(){this.connection.disconnect(),this.timelineSenderTimer&&(this.timelineSenderTimer.ensureAborted(),this.timelineSenderTimer=null)},t.prototype.bind=function(t,e,n){return this.global_emitter.bind(t,e,n),this},t.prototype.unbind=function(t,e,n){return this.global_emitter.unbind(t,e,n),this},t.prototype.bind_global=function(t){return this.global_emitter.bind_global(t),this},t.prototype.unbind_global=function(t){return this.global_emitter.unbind_global(t),this},t.prototype.unbind_all=function(t){return this.global_emitter.unbind_all(),this},t.prototype.subscribeAll=function(){var t;for(t in this.channels.channels)this.channels.channels.hasOwnProperty(t)&&this.subscribe(t)},t.prototype.subscribe=function(t){var e=this.channels.add(t,this);return e.subscriptionPending&&e.subscriptionCancelled?e.reinstateSubscription():e.subscriptionPending||"connected"!==this.connection.state||e.subscribe(),e},t.prototype.unsubscribe=function(t){var e=this.channels.find(t);e&&e.subscriptionPending?e.cancelSubscription():(e=this.channels.remove(t),e&&"connected"===this.connection.state&&e.unsubscribe())},t.prototype.send_event=function(t,e,n){return this.connection.send_event(t,e,n)},t.prototype.shouldUseTLS=function(){return"https:"===i.default.getProtocol()||(this.config.forceTLS===!0||Boolean(this.config.encrypted))},t.instances=[],t.isReady=!1,t.logToConsole=!1,t.Runtime=i.default,t.ScriptReceivers=i.default.ScriptReceivers,t.DependenciesReceivers=i.default.DependenciesReceivers,t.auth_callbacks=i.default.auth_callbacks,t}();e.__esModule=!0,e.default=g,i.default.setup(g)},function(t,e,n){"use strict";var r=n(3),i=n(7),o=n(15),s=n(16),a=n(17),u=n(4),c=n(18),h=n(19),f=n(26),l=n(27),p=n(28),d=n(29),y={nextAuthCallbackID:1,auth_callbacks:{},ScriptReceivers:u.ScriptReceivers,DependenciesReceivers:r.DependenciesReceivers,getDefaultStrategy:l.default,Transports:h.default,transportConnectionInitializer:p.default,HTTPFactory:d.default,TimelineTransport:c.default,getXHRAPI:function(){return window.XMLHttpRequest},getWebSocketAPI:function(){return window.WebSocket||window.MozWebSocket},setup:function(t){var e=this;window.Pusher=t;var n=function(){e.onDocumentBody(t.ready)};window.JSON?n():r.Dependencies.load("json2",{},n)},getDocument:function(){return document},getProtocol:function(){return this.getDocument().location.protocol},getAuthorizers:function(){return{ajax:i.default,jsonp:o.default}},onDocumentBody:function(t){var e=this;document.body?t():setTimeout(function(){e.onDocumentBody(t)},0)},createJSONPRequest:function(t,e){return new a.default(t,e)},createScriptRequest:function(t){return new s.default(t)},getLocalStorage:function(){try{return window.localStorage}catch(t){return}},createXHR:function(){return this.getXHRAPI()?this.createXMLHttpRequest():this.createMicrosoftXHR()},createXMLHttpRequest:function(){var t=this.getXHRAPI();return new t},createMicrosoftXHR:function(){return new ActiveXObject("Microsoft.XMLHTTP")},getNetwork:function(){return f.Network},createWebSocket:function(t){var e=this.getWebSocketAPI();return new e(t)},createSocketRequest:function(t,e){if(this.isXHRSupported())return this.HTTPFactory.createXHR(t,e);if(this.isXDRSupported(0===e.indexOf("https:")))return this.HTTPFactory.createXDR(t,e);throw"Cross-origin HTTP requests are not supported"},isXHRSupported:function(){var t=this.getXHRAPI();return Boolean(t)&&void 0!==(new t).withCredentials},isXDRSupported:function(t){var e=t?"https:":"http:",n=this.getProtocol();return Boolean(window.XDomainRequest)&&n===e},addUnloadListener:function(t){void 0!==window.addEventListener?window.addEventListener("unload",t,!1):void 0!==window.attachEvent&&window.attachEvent("onunload",t)},removeUnloadListener:function(t){void 0!==window.addEventListener?window.removeEventListener("unload",t,!1):void 0!==window.detachEvent&&window.detachEvent("onunload",t)}};e.__esModule=!0,e.default=y},function(t,e,n){"use strict";var r=n(4),i=n(5),o=n(6);e.DependenciesReceivers=new r.ScriptReceiverFactory("_pusher_dependencies","Pusher.DependenciesReceivers"),e.Dependencies=new o.default({cdn_http:i.default.cdn_http,cdn_https:i.default.cdn_https,version:i.default.VERSION,suffix:i.default.dependency_suffix,receivers:e.DependenciesReceivers})},function(t,e){"use strict";var n=function(){function t(t,e){this.lastId=0,this.prefix=t,this.name=e}return t.prototype.create=function(t){this.lastId++;var e=this.lastId,n=this.prefix+e,r=this.name+"["+e+"]",i=!1,o=function(){i||(t.apply(null,arguments),i=!0)};return this[e]=o,{number:e,id:n,name:r,callback:o}},t.prototype.remove=function(t){delete this[t.number]},t}();e.ScriptReceiverFactory=n,e.ScriptReceivers=new n("_pusher_script_","Pusher.ScriptReceivers")},function(t,e){"use strict";var n={VERSION:"4.3.1",PROTOCOL:7,host:"ws.pusherapp.com",ws_port:80,wss_port:443,ws_path:"",sockjs_host:"sockjs.pusher.com",sockjs_http_port:80,sockjs_https_port:443,sockjs_path:"/pusher",stats_host:"stats.pusher.com",channel_auth_endpoint:"/pusher/auth",channel_auth_transport:"ajax",activity_timeout:12e4,pong_timeout:3e4,unavailable_timeout:1e4,cdn_http:"http://js.pusher.com",cdn_https:"https://js.pusher.com",dependency_suffix:".min"};e.__esModule=!0,e.default=n},function(t,e,n){"use strict";var r=n(4),i=n(2),o=function(){function t(t){this.options=t,this.receivers=t.receivers||r.ScriptReceivers,this.loading={}}return t.prototype.load=function(t,e,n){var r=this;if(r.loading[t]&&r.loading[t].length>0)r.loading[t].push(n);else{r.loading[t]=[n];var o=i.default.createScriptRequest(r.getPath(t,e)),s=r.receivers.create(function(e){if(r.receivers.remove(s),r.loading[t]){var n=r.loading[t];delete r.loading[t];for(var i=function(t){t||o.cleanup()},a=0;a<n.length;a++)n[a](e,i)}});o.send(s)}},t.prototype.getRoot=function(t){var e,n=i.default.getDocument().location.protocol;return e=t&&t.useTLS||"https:"===n?this.options.cdn_https:this.options.cdn_http,e.replace(/\/*$/,"")+"/"+this.options.version},t.prototype.getPath=function(t,e){return this.getRoot(e)+"/"+t+this.options.suffix+".js"},t}();e.__esModule=!0,e.default=o},function(t,e,n){"use strict";var r=n(8),i=n(2),o=n(14),s=function(t,e,n){var s,a=this;s=i.default.createXHR(),s.open("POST",a.options.authEndpoint,!0),s.setRequestHeader("Content-Type","application/x-www-form-urlencoded");for(var u in this.authOptions.headers)s.setRequestHeader(u,this.authOptions.headers[u]);return s.onreadystatechange=function(){if(4===s.readyState)if(200===s.status){var t,e=!1;try{t=JSON.parse(s.responseText),e=!0}catch(t){n(!0,"JSON returned from webapp was invalid, yet status code was 200. Data was: "+s.responseText)}e&&n(!1,t)}else{var i=o.default.buildLogSuffix("authenticationEndpoint");r.default.warn("Couldn't retrieve authentication info. "+s.status+("Clients must be authenticated to join private or presence channels. "+i)),n(!0,s.status)}},s.send(this.composeQuery(e)),s};e.__esModule=!0,e.default=s},function(t,e,n){"use strict";var r=n(9),i=n(1),o={debug:function(){for(var t=[],e=0;e<arguments.length;e++)t[e-0]=arguments[e];i.default.log&&i.default.log(r.stringify.apply(this,arguments))},warn:function(){for(var t=[],e=0;e<arguments.length;e++)t[e-0]=arguments[e];var n=r.stringify.apply(this,arguments);i.default.log?i.default.log(n):window.console&&(window.console.warn?window.console.warn(n):window.console.log&&window.console.log(n))}};e.__esModule=!0,e.default=o},function(t,e,n){"use strict";function r(t){for(var e=[],n=1;n<arguments.length;n++)e[n-1]=arguments[n];for(var i=0;i<e.length;i++){var o=e[i];for(var s in o)o[s]&&o[s].constructor&&o[s].constructor===Object?t[s]=r(t[s]||{},o[s]):t[s]=o[s]}return t}function i(){for(var t=["Pusher"],e=0;e<arguments.length;e++)"string"==typeof arguments[e]?t.push(arguments[e]):t.push(w(arguments[e]));return t.join(" : ")}function o(t,e){var n=Array.prototype.indexOf;if(null===t)return-1;if(n&&t.indexOf===n)return t.indexOf(e);for(var r=0,i=t.length;r<i;r++)if(t[r]===e)return r;return-1}function s(t,e){for(var n in t)Object.prototype.hasOwnProperty.call(t,n)&&e(t[n],n,t)}function a(t){var e=[];return s(t,function(t,n){e.push(n)}),e}function u(t){var e=[];return s(t,function(t){e.push(t)}),e}function c(t,e,n){for(var r=0;r<t.length;r++)e.call(n||window,t[r],r,t)}function h(t,e){for(var n=[],r=0;r<t.length;r++)n.push(e(t[r],r,t,n));return n}function f(t,e){var n={};return s(t,function(t,r){n[r]=e(t)}),n}function l(t,e){e=e||function(t){return!!t};for(var n=[],r=0;r<t.length;r++)e(t[r],r,t,n)&&n.push(t[r]);return n}function p(t,e){var n={};return s(t,function(r,i){(e&&e(r,i,t,n)||Boolean(r))&&(n[i]=r)}),n}function d(t){var e=[];return s(t,function(t,n){e.push([n,t])}),e}function y(t,e){for(var n=0;n<t.length;n++)if(e(t[n],n,t))return!0;return!1}function g(t,e){for(var n=0;n<t.length;n++)if(!e(t[n],n,t))return!1;return!0}function v(t){return f(t,function(t){return"object"==typeof t&&(t=w(t)),encodeURIComponent(_.default(t.toString()))})}function b(t){var e=p(t,function(t){return void 0!==t}),n=h(d(v(e)),S.default.method("join","=")).join("&");return n}function m(t){var e=[],n=[];return function t(r,i){var o,s,a;switch(typeof r){case"object":if(!r)return null;for(o=0;o<e.length;o+=1)if(e[o]===r)return{$ref:n[o]};if(e.push(r),n.push(i),"[object Array]"===Object.prototype.toString.apply(r))for(a=[],o=0;o<r.length;o+=1)a[o]=t(r[o],i+"["+o+"]");else{a={};for(s in r)Object.prototype.hasOwnProperty.call(r,s)&&(a[s]=t(r[s],i+"["+JSON.stringify(s)+"]"))}return a;case"number":case"string":case"boolean":return r}}(t,"$")}function w(t){try{return JSON.stringify(t)}catch(e){return JSON.stringify(m(t))}}var _=n(10),S=n(11);e.extend=r,e.stringify=i,e.arrayIndexOf=o,e.objectApply=s,e.keys=a,e.values=u,e.apply=c,e.map=h,e.mapObject=f,e.filter=l,e.filterObject=p,e.flatten=d,e.any=y,e.all=g,e.encodeParamsObject=v,e.buildQueryString=b,e.decycleObject=m,e.safeJSONStringify=w},function(t,e,n){"use strict";function r(t){return l(h(t))}e.__esModule=!0,e.default=r;for(var i=String.fromCharCode,o="ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz0123456789+/",s={},a=0,u=o.length;a<u;a++)s[o.charAt(a)]=a;var c=function(t){var e=t.charCodeAt(0);return e<128?t:e<2048?i(192|e>>>6)+i(128|63&e):i(224|e>>>12&15)+i(128|e>>>6&63)+i(128|63&e)},h=function(t){return t.replace(/[^\x00-\x7F]/g,c)},f=function(t){var e=[0,2,1][t.length%3],n=t.charCodeAt(0)<<16|(t.length>1?t.charCodeAt(1):0)<<8|(t.length>2?t.charCodeAt(2):0),r=[o.charAt(n>>>18),o.charAt(n>>>12&63),e>=2?"=":o.charAt(n>>>6&63),e>=1?"=":o.charAt(63&n)];return r.join("")},l=window.btoa||function(t){return t.replace(/[\s\S]{1,3}/g,f)}},function(t,e,n){"use strict";var r=n(12),i={now:function(){return Date.now?Date.now():(new Date).valueOf()},defer:function(t){return new r.OneOffTimer(0,t)},method:function(t){for(var e=[],n=1;n<arguments.length;n++)e[n-1]=arguments[n];var r=Array.prototype.slice.call(arguments,1);return function(e){return e[t].apply(e,r.concat(arguments))}}};e.__esModule=!0,e.default=i},function(t,e,n){"use strict";function r(t){window.clearTimeout(t)}function i(t){window.clearInterval(t)}var o=this&&this.__extends||function(t,e){function n(){this.constructor=t}for(var r in e)e.hasOwnProperty(r)&&(t[r]=e[r]);t.prototype=null===e?Object.create(e):(n.prototype=e.prototype,new n)},s=n(13),a=function(t){function e(e,n){t.call(this,setTimeout,r,e,function(t){return n(),null})}return o(e,t),e}(s.default);e.OneOffTimer=a;var u=function(t){function e(e,n){t.call(this,setInterval,i,e,function(t){return n(),t})}return o(e,t),e}(s.default);e.PeriodicTimer=u},function(t,e){"use strict";var n=function(){function t(t,e,n,r){var i=this;this.clear=e,this.timer=t(function(){i.timer&&(i.timer=r(i.timer))},n)}return t.prototype.isRunning=function(){return null!==this.timer},t.prototype.ensureAborted=function(){this.timer&&(this.clear(this.timer),this.timer=null)},t}();e.__esModule=!0,e.default=n},function(t,e){"use strict";var n={baseUrl:"https://pusher.com",urls:{authenticationEndpoint:{path:"/docs/authenticating_users"},javascriptQuickStart:{path:"/docs/javascript_quick_start"}}},r=function(t){var e="See:",r=n.urls[t];if(!r)return"";var i;return r.fullUrl?i=r.fullUrl:r.path&&(i=n.baseUrl+r.path),i?e+" "+i:""};e.__esModule=!0,e.default={buildLogSuffix:r}},function(t,e,n){"use strict";var r=n(8),i=function(t,e,n){void 0!==this.authOptions.headers&&r.default.warn("Warn","To send headers with the auth request, you must use AJAX, rather than JSONP.");var i=t.nextAuthCallbackID.toString();t.nextAuthCallbackID++;var o=t.getDocument(),s=o.createElement("script");t.auth_callbacks[i]=function(t){n(!1,t)};var a="Pusher.auth_callbacks['"+i+"']";s.src=this.options.authEndpoint+"?callback="+encodeURIComponent(a)+"&"+this.composeQuery(e);var u=o.getElementsByTagName("head")[0]||o.documentElement;u.insertBefore(s,u.firstChild)};e.__esModule=!0,e.default=i},function(t,e){"use strict";var n=function(){function t(t){this.src=t}return t.prototype.send=function(t){var e=this,n="Error loading "+e.src;e.script=document.createElement("script"),e.script.id=t.id,e.script.src=e.src,e.script.type="text/javascript",e.script.charset="UTF-8",e.script.addEventListener?(e.script.onerror=function(){t.callback(n)},e.script.onload=function(){t.callback(null)}):e.script.onreadystatechange=function(){"loaded"!==e.script.readyState&&"complete"!==e.script.readyState||t.callback(null)},void 0===e.script.async&&document.attachEvent&&/opera/i.test(navigator.userAgent)?(e.errorScript=document.createElement("script"),e.errorScript.id=t.id+"_error",e.errorScript.text=t.name+"('"+n+"');",e.script.async=e.errorScript.async=!1):e.script.async=!0;var r=document.getElementsByTagName("head")[0];r.insertBefore(e.script,r.firstChild),e.errorScript&&r.insertBefore(e.errorScript,e.script.nextSibling)},t.prototype.cleanup=function(){this.script&&(this.script.onload=this.script.onerror=null,this.script.onreadystatechange=null),this.script&&this.script.parentNode&&this.script.parentNode.removeChild(this.script),this.errorScript&&this.errorScript.parentNode&&this.errorScript.parentNode.removeChild(this.errorScript),this.script=null,this.errorScript=null},t}();e.__esModule=!0,e.default=n},function(t,e,n){"use strict";var r=n(9),i=n(2),o=function(){function t(t,e){this.url=t,this.data=e}return t.prototype.send=function(t){if(!this.request){var e=r.buildQueryString(this.data),n=this.url+"/"+t.number+"?"+e;this.request=i.default.createScriptRequest(n),this.request.send(t)}},t.prototype.cleanup=function(){this.request&&this.request.cleanup()},t}();e.__esModule=!0,e.default=o},function(t,e,n){"use strict";var r=n(2),i=n(4),o=function(t,e){return function(n,o){var s="http"+(e?"s":"")+"://",a=s+(t.host||t.options.host)+t.options.path,u=r.default.createJSONPRequest(a,n),c=r.default.ScriptReceivers.create(function(e,n){i.ScriptReceivers.remove(c),u.cleanup(),n&&n.host&&(t.host=n.host),o&&o(e,n)});u.send(c)}},s={name:"jsonp",getAgent:o};e.__esModule=!0,e.default=s},function(t,e,n){"use strict";var r=n(20),i=n(22),o=n(21),s=n(2),a=n(3),u=n(9),c=new i.default({file:"sockjs",urls:o.sockjs,handlesActivityChecks:!0,supportsPing:!1,isSupported:function(){return!0},isInitialized:function(){return void 0!==window.SockJS},getSocket:function(t,e){return new window.SockJS(t,null,{js_path:a.Dependencies.getPath("sockjs",{useTLS:e.useTLS}),ignore_null_origin:e.ignoreNullOrigin})},beforeOpen:function(t,e){t.send(JSON.stringify({path:e}))}}),h={isSupported:function(t){var e=s.default.isXDRSupported(t.useTLS);return e}},f=new i.default(u.extend({},r.streamingConfiguration,h)),l=new i.default(u.extend({},r.pollingConfiguration,h));r.default.xdr_streaming=f,r.default.xdr_polling=l,r.default.sockjs=c,e.__esModule=!0,e.default=r.default},function(t,e,n){"use strict";var r=n(21),i=n(22),o=n(9),s=n(2),a=new i.default({urls:r.ws,handlesActivityChecks:!1,supportsPing:!1,isInitialized:function(){return Boolean(s.default.getWebSocketAPI())},isSupported:function(){return Boolean(s.default.getWebSocketAPI())},getSocket:function(t){return s.default.createWebSocket(t)}}),u={urls:r.http,handlesActivityChecks:!1,supportsPing:!0,isInitialized:function(){return!0}};e.streamingConfiguration=o.extend({getSocket:function(t){return s.default.HTTPFactory.createStreamingSocket(t)}},u),e.pollingConfiguration=o.extend({getSocket:function(t){return s.default.HTTPFactory.createPollingSocket(t)}},u);var c={isSupported:function(){return s.default.isXHRSupported()}},h=new i.default(o.extend({},e.streamingConfiguration,c)),f=new i.default(o.extend({},e.pollingConfiguration,c)),l={ws:a,xhr_streaming:h,xhr_polling:f};e.__esModule=!0,e.default=l},function(t,e,n){"use strict";function r(t,e,n){var r=t+(e.useTLS?"s":""),i=e.useTLS?e.hostTLS:e.hostNonTLS;return r+"://"+i+n}function i(t,e){var n="/app/"+t,r="?protocol="+o.default.PROTOCOL+"&client=js&version="+o.default.VERSION+(e?"&"+e:"");return n+r}var o=n(5);e.ws={getInitial:function(t,e){var n=(e.httpPath||"")+i(t,"flash=false");return r("ws",e,n)}},e.http={getInitial:function(t,e){var n=(e.httpPath||"/pusher")+i(t);return r("http",e,n)}},e.sockjs={getInitial:function(t,e){return r("http",e,e.httpPath||"/pusher")},getPath:function(t,e){return i(t)}}},function(t,e,n){"use strict";var r=n(23),i=function(){function t(t){this.hooks=t}return t.prototype.isSupported=function(t){return this.hooks.isSupported(t)},t.prototype.createConnection=function(t,e,n,i){return new r.default(this.hooks,t,e,n,i)},t}();e.__esModule=!0,e.default=i},function(t,e,n){"use strict";var r=this&&this.__extends||function(t,e){function n(){this.constructor=t}for(var r in e)e.hasOwnProperty(r)&&(t[r]=e[r]);t.prototype=null===e?Object.create(e):(n.prototype=e.prototype,new n)},i=n(11),o=n(9),s=n(24),a=n(8),u=n(2),c=function(t){function e(e,n,r,i,o){t.call(this),this.initialize=u.default.transportConnectionInitializer,this.hooks=e,this.name=n,this.priority=r,this.key=i,this.options=o,this.state="new",this.timeline=o.timeline,this.activityTimeout=o.activityTimeout,this.id=this.timeline.generateUniqueID()}return r(e,t),e.prototype.handlesActivityChecks=function(){return Boolean(this.hooks.handlesActivityChecks)},e.prototype.supportsPing=function(){return Boolean(this.hooks.supportsPing)},e.prototype.connect=function(){var t=this;if(this.socket||"initialized"!==this.state)return!1;var e=this.hooks.urls.getInitial(this.key,this.options);try{this.socket=this.hooks.getSocket(e,this.options)}catch(e){return i.default.defer(function(){t.onError(e),t.changeState("closed")}),!1}return this.bindListeners(),a.default.debug("Connecting",{transport:this.name,url:e}),this.changeState("connecting"),!0},e.prototype.close=function(){return!!this.socket&&(this.socket.close(),!0)},e.prototype.send=function(t){var e=this;return"open"===this.state&&(i.default.defer(function(){e.socket&&e.socket.send(t)}),!0)},e.prototype.ping=function(){"open"===this.state&&this.supportsPing()&&this.socket.ping()},e.prototype.onOpen=function(){this.hooks.beforeOpen&&this.hooks.beforeOpen(this.socket,this.hooks.urls.getPath(this.key,this.options)),this.changeState("open"),this.socket.onopen=void 0},e.prototype.onError=function(t){this.emit("error",{type:"WebSocketError",error:t}),this.timeline.error(this.buildTimelineMessage({error:t.toString()}))},e.prototype.onClose=function(t){t?this.changeState("closed",{code:t.code,reason:t.reason,wasClean:t.wasClean}):this.changeState("closed"),this.unbindListeners(),this.socket=void 0},e.prototype.onMessage=function(t){this.emit("message",t)},e.prototype.onActivity=function(){this.emit("activity")},e.prototype.bindListeners=function(){var t=this;this.socket.onopen=function(){t.onOpen()},this.socket.onerror=function(e){t.onError(e)},this.socket.onclose=function(e){t.onClose(e)},this.socket.onmessage=function(e){t.onMessage(e)},this.supportsPing()&&(this.socket.onactivity=function(){t.onActivity()})},e.prototype.unbindListeners=function(){this.socket&&(this.socket.onopen=void 0,this.socket.onerror=void 0,this.socket.onclose=void 0,this.socket.onmessage=void 0,this.supportsPing()&&(this.socket.onactivity=void 0))},e.prototype.changeState=function(t,e){this.state=t,this.timeline.info(this.buildTimelineMessage({state:t,params:e})),this.emit(t,e)},e.prototype.buildTimelineMessage=function(t){return o.extend({cid:this.id},t)},e}(s.default);e.__esModule=!0,e.default=c},function(t,e,n){"use strict";var r=n(9),i=n(25),o=function(){function t(t){this.callbacks=new i.default,this.global_callbacks=[],this.failThrough=t}return t.prototype.bind=function(t,e,n){return this.callbacks.add(t,e,n),this},t.prototype.bind_global=function(t){return this.global_callbacks.push(t),this},t.prototype.unbind=function(t,e,n){return this.callbacks.remove(t,e,n),this},t.prototype.unbind_global=function(t){return t?(this.global_callbacks=r.filter(this.global_callbacks||[],function(e){return e!==t}),this):(this.global_callbacks=[],this)},t.prototype.unbind_all=function(){return this.unbind(),this.unbind_global(),this},t.prototype.emit=function(t,e){var n;for(n=0;n<this.global_callbacks.length;n++)this.global_callbacks[n](t,e);var r=this.callbacks.get(t);if(r&&r.length>0)for(n=0;n<r.length;n++)r[n].fn.call(r[n].context||window,e);else this.failThrough&&this.failThrough(t,e);return this},t}();e.__esModule=!0,e.default=o},function(t,e,n){"use strict";function r(t){return"_"+t}var i=n(9),o=function(){function t(){this._callbacks={}}return t.prototype.get=function(t){return this._callbacks[r(t)]},t.prototype.add=function(t,e,n){var i=r(t);this._callbacks[i]=this._callbacks[i]||[],this._callbacks[i].push({fn:e,context:n})},t.prototype.remove=function(t,e,n){if(!t&&!e&&!n)return void(this._callbacks={});var o=t?[r(t)]:i.keys(this._callbacks);e||n?this.removeCallback(o,e,n):this.removeAllCallbacks(o)},t.prototype.removeCallback=function(t,e,n){i.apply(t,function(t){this._callbacks[t]=i.filter(this._callbacks[t]||[],function(t){return e&&e!==t.fn||n&&n!==t.context}),0===this._callbacks[t].length&&delete this._callbacks[t]},this)},t.prototype.removeAllCallbacks=function(t){i.apply(t,function(t){delete this._callbacks[t]},this)},t}();e.__esModule=!0,e.default=o},function(t,e,n){"use strict";var r=this&&this.__extends||function(t,e){function n(){this.constructor=t}for(var r in e)e.hasOwnProperty(r)&&(t[r]=e[r]);t.prototype=null===e?Object.create(e):(n.prototype=e.prototype,new n)},i=n(24),o=function(t){function e(){t.call(this);var e=this;void 0!==window.addEventListener&&(window.addEventListener("online",function(){e.emit("online")},!1),window.addEventListener("offline",function(){e.emit("offline")},!1))}return r(e,t),e.prototype.isOnline=function(){return void 0===window.navigator.onLine||window.navigator.onLine},e}(i.default);e.NetInfo=o,e.Network=new o},function(t,e){"use strict";var n=function(t){var e;return e=t.useTLS?[":best_connected_ever",":ws_loop",[":delayed",2e3,[":http_fallback_loop"]]]:[":best_connected_ever",":ws_loop",[":delayed",2e3,[":wss_loop"]],[":delayed",5e3,[":http_fallback_loop"]]],[[":def","ws_options",{hostNonTLS:t.wsHost+":"+t.wsPort,hostTLS:t.wsHost+":"+t.wssPort,httpPath:t.wsPath}],[":def","wss_options",[":extend",":ws_options",{useTLS:!0}]],[":def","sockjs_options",{hostNonTLS:t.httpHost+":"+t.httpPort,hostTLS:t.httpHost+":"+t.httpsPort,httpPath:t.httpPath}],[":def","timeouts",{loop:!0,timeout:15e3,timeoutLimit:6e4}],[":def","ws_manager",[":transport_manager",{lives:2,minPingDelay:1e4,maxPingDelay:t.activity_timeout}]],[":def","streaming_manager",[":transport_manager",{lives:2,minPingDelay:1e4,maxPingDelay:t.activity_timeout}]],[":def_transport","ws","ws",3,":ws_options",":ws_manager"],[":def_transport","wss","ws",3,":wss_options",":ws_manager"],[":def_transport","sockjs","sockjs",1,":sockjs_options"],[":def_transport","xhr_streaming","xhr_streaming",1,":sockjs_options",":streaming_manager"],[":def_transport","xdr_streaming","xdr_streaming",1,":sockjs_options",":streaming_manager"],[":def_transport","xhr_polling","xhr_polling",1,":sockjs_options"],[":def_transport","xdr_polling","xdr_polling",1,":sockjs_options"],[":def","ws_loop",[":sequential",":timeouts",":ws"]],[":def","wss_loop",[":sequential",":timeouts",":wss"]],[":def","sockjs_loop",[":sequential",":timeouts",":sockjs"]],[":def","streaming_loop",[":sequential",":timeouts",[":if",[":is_supported",":xhr_streaming"],":xhr_streaming",":xdr_streaming"]]],[":def","polling_loop",[":sequential",":timeouts",[":if",[":is_supported",":xhr_polling"],":xhr_polling",":xdr_polling"]]],[":def","http_loop",[":if",[":is_supported",":streaming_loop"],[":best_connected_ever",":streaming_loop",[":delayed",4e3,[":polling_loop"]]],[":polling_loop"]]],[":def","http_fallback_loop",[":if",[":is_supported",":http_loop"],[":http_loop"],[":sockjs_loop"]]],[":def","strategy",[":cached",18e5,[":first_connected",[":if",[":is_supported",":ws"],e,":http_fallback_loop"]]]]]};e.__esModule=!0,e.default=n},function(t,e,n){"use strict";function r(){var t=this;t.timeline.info(t.buildTimelineMessage({transport:t.name+(t.options.useTLS?"s":"")})),t.hooks.isInitialized()?t.changeState("initialized"):t.hooks.file?(t.changeState("initializing"),i.Dependencies.load(t.hooks.file,{useTLS:t.options.useTLS},function(e,n){t.hooks.isInitialized()?(t.changeState("initialized"),n(!0)):(e&&t.onError(e),t.onClose(),n(!1))})):t.onClose()}var i=n(3);e.__esModule=!0,e.default=r},function(t,e,n){"use strict";var r=n(30),i=n(32);i.default.createXDR=function(t,e){return this.createRequest(r.default,t,e)},e.__esModule=!0,e.default=i.default},function(t,e,n){"use strict";var r=n(31),i={getRequest:function(t){var e=new window.XDomainRequest;return e.ontimeout=function(){t.emit("error",new r.RequestTimedOut),t.close()},e.onerror=function(e){t.emit("error",e),t.close()},e.onprogress=function(){e.responseText&&e.responseText.length>0&&t.onChunk(200,e.responseText)},e.onload=function(){e.responseText&&e.responseText.length>0&&t.onChunk(200,e.responseText),t.emit("finished",200),t.close()},e},abortRequest:function(t){t.ontimeout=t.onerror=t.onprogress=t.onload=null,t.abort()}};e.__esModule=!0,e.default=i},function(t,e){"use strict";var n=this&&this.__extends||function(t,e){function n(){this.constructor=t}for(var r in e)e.hasOwnProperty(r)&&(t[r]=e[r]);t.prototype=null===e?Object.create(e):(n.prototype=e.prototype,new n)},r=function(t){function e(){t.apply(this,arguments)}return n(e,t),e}(Error);e.BadEventName=r;var i=function(t){function e(){t.apply(this,arguments)}return n(e,t),e}(Error);e.RequestTimedOut=i;var o=function(t){function e(){t.apply(this,arguments)}return n(e,t),e}(Error);e.TransportPriorityTooLow=o;var s=function(t){function e(){t.apply(this,arguments)}return n(e,t),e}(Error);e.TransportClosed=s;var a=function(t){function e(){t.apply(this,arguments)}return n(e,t),e}(Error);e.UnsupportedFeature=a;var u=function(t){function e(){t.apply(this,arguments)}return n(e,t),e}(Error);e.UnsupportedTransport=u;var c=function(t){function e(){t.apply(this,arguments)}return n(e,t),e}(Error);e.UnsupportedStrategy=c},function(t,e,n){"use strict";var r=n(33),i=n(34),o=n(36),s=n(37),a=n(38),u={createStreamingSocket:function(t){return this.createSocket(o.default,t)},createPollingSocket:function(t){return this.createSocket(s.default,t)},createSocket:function(t,e){return new i.default(t,e)},createXHR:function(t,e){return this.createRequest(a.default,t,e)},createRequest:function(t,e,n){return new r.default(t,e,n)}};e.__esModule=!0,e.default=u},function(t,e,n){"use strict";var r=this&&this.__extends||function(t,e){function n(){this.constructor=t}for(var r in e)e.hasOwnProperty(r)&&(t[r]=e[r]);t.prototype=null===e?Object.create(e):(n.prototype=e.prototype,new n)},i=n(2),o=n(24),s=262144,a=function(t){function e(e,n,r){t.call(this),this.hooks=e,this.method=n,this.url=r}return r(e,t),e.prototype.start=function(t){var e=this;this.position=0,this.xhr=this.hooks.getRequest(this),this.unloader=function(){e.close()},i.default.addUnloadListener(this.unloader),this.xhr.open(this.method,this.url,!0),this.xhr.setRequestHeader&&this.xhr.setRequestHeader("Content-Type","application/json"),this.xhr.send(t)},e.prototype.close=function(){this.unloader&&(i.default.removeUnloadListener(this.unloader),this.unloader=null),this.xhr&&(this.hooks.abortRequest(this.xhr),this.xhr=null)},e.prototype.onChunk=function(t,e){for(;;){var n=this.advanceBuffer(e);if(!n)break;this.emit("chunk",{status:t,data:n})}this.isBufferTooLong(e)&&this.emit("buffer_too_long")},e.prototype.advanceBuffer=function(t){var e=t.slice(this.position),n=e.indexOf("\n");return n!==-1?(this.position+=n+1,e.slice(0,n)):null},e.prototype.isBufferTooLong=function(t){return this.position===t.length&&t.length>s},e}(o.default);e.__esModule=!0,e.default=a},function(t,e,n){"use strict";function r(t){var e=/([^\?]*)\/*(\??.*)/.exec(t);return{
base:e[1],queryString:e[2]}}function i(t,e){return t.base+"/"+e+"/xhr_send"}function o(t){var e=t.indexOf("?")===-1?"?":"&";return t+e+"t="+ +new Date+"&n="+l++}function s(t,e){var n=/(https?:\/\/)([^\/:]+)((\/|:)?.*)/.exec(t);return n[1]+e+n[3]}function a(t){return Math.floor(Math.random()*t)}function u(t){for(var e=[],n=0;n<t;n++)e.push(a(32).toString(32));return e.join("")}var c=n(35),h=n(11),f=n(2),l=1,p=function(){function t(t,e){this.hooks=t,this.session=a(1e3)+"/"+u(8),this.location=r(e),this.readyState=c.default.CONNECTING,this.openStream()}return t.prototype.send=function(t){return this.sendRaw(JSON.stringify([t]))},t.prototype.ping=function(){this.hooks.sendHeartbeat(this)},t.prototype.close=function(t,e){this.onClose(t,e,!0)},t.prototype.sendRaw=function(t){if(this.readyState!==c.default.OPEN)return!1;try{return f.default.createSocketRequest("POST",o(i(this.location,this.session))).start(t),!0}catch(t){return!1}},t.prototype.reconnect=function(){this.closeStream(),this.openStream()},t.prototype.onClose=function(t,e,n){this.closeStream(),this.readyState=c.default.CLOSED,this.onclose&&this.onclose({code:t,reason:e,wasClean:n})},t.prototype.onChunk=function(t){if(200===t.status){this.readyState===c.default.OPEN&&this.onActivity();var e,n=t.data.slice(0,1);switch(n){case"o":e=JSON.parse(t.data.slice(1)||"{}"),this.onOpen(e);break;case"a":e=JSON.parse(t.data.slice(1)||"[]");for(var r=0;r<e.length;r++)this.onEvent(e[r]);break;case"m":e=JSON.parse(t.data.slice(1)||"null"),this.onEvent(e);break;case"h":this.hooks.onHeartbeat(this);break;case"c":e=JSON.parse(t.data.slice(1)||"[]"),this.onClose(e[0],e[1],!0)}}},t.prototype.onOpen=function(t){this.readyState===c.default.CONNECTING?(t&&t.hostname&&(this.location.base=s(this.location.base,t.hostname)),this.readyState=c.default.OPEN,this.onopen&&this.onopen()):this.onClose(1006,"Server lost session",!0)},t.prototype.onEvent=function(t){this.readyState===c.default.OPEN&&this.onmessage&&this.onmessage({data:t})},t.prototype.onActivity=function(){this.onactivity&&this.onactivity()},t.prototype.onError=function(t){this.onerror&&this.onerror(t)},t.prototype.openStream=function(){var t=this;this.stream=f.default.createSocketRequest("POST",o(this.hooks.getReceiveURL(this.location,this.session))),this.stream.bind("chunk",function(e){t.onChunk(e)}),this.stream.bind("finished",function(e){t.hooks.onFinished(t,e)}),this.stream.bind("buffer_too_long",function(){t.reconnect()});try{this.stream.start()}catch(e){h.default.defer(function(){t.onError(e),t.onClose(1006,"Could not start streaming",!1)})}},t.prototype.closeStream=function(){this.stream&&(this.stream.unbind_all(),this.stream.close(),this.stream=null)},t}();e.__esModule=!0,e.default=p},function(t,e){"use strict";var n;!function(t){t[t.CONNECTING=0]="CONNECTING",t[t.OPEN=1]="OPEN",t[t.CLOSED=3]="CLOSED"}(n||(n={})),e.__esModule=!0,e.default=n},function(t,e){"use strict";var n={getReceiveURL:function(t,e){return t.base+"/"+e+"/xhr_streaming"+t.queryString},onHeartbeat:function(t){t.sendRaw("[]")},sendHeartbeat:function(t){t.sendRaw("[]")},onFinished:function(t,e){t.onClose(1006,"Connection interrupted ("+e+")",!1)}};e.__esModule=!0,e.default=n},function(t,e){"use strict";var n={getReceiveURL:function(t,e){return t.base+"/"+e+"/xhr"+t.queryString},onHeartbeat:function(){},sendHeartbeat:function(t){t.sendRaw("[]")},onFinished:function(t,e){200===e?t.reconnect():t.onClose(1006,"Connection interrupted ("+e+")",!1)}};e.__esModule=!0,e.default=n},function(t,e,n){"use strict";var r=n(2),i={getRequest:function(t){var e=r.default.getXHRAPI(),n=new e;return n.onreadystatechange=n.onprogress=function(){switch(n.readyState){case 3:n.responseText&&n.responseText.length>0&&t.onChunk(n.status,n.responseText);break;case 4:n.responseText&&n.responseText.length>0&&t.onChunk(n.status,n.responseText),t.emit("finished",n.status),t.close()}},n},abortRequest:function(t){t.onreadystatechange=null,t.abort()}};e.__esModule=!0,e.default=i},function(t,e,n){"use strict";var r=n(9),i=n(11),o=n(40),s=function(){function t(t,e,n){this.key=t,this.session=e,this.events=[],this.options=n||{},this.sent=0,this.uniqueID=0}return t.prototype.log=function(t,e){t<=this.options.level&&(this.events.push(r.extend({},e,{timestamp:i.default.now()})),this.options.limit&&this.events.length>this.options.limit&&this.events.shift())},t.prototype.error=function(t){this.log(o.default.ERROR,t)},t.prototype.info=function(t){this.log(o.default.INFO,t)},t.prototype.debug=function(t){this.log(o.default.DEBUG,t)},t.prototype.isEmpty=function(){return 0===this.events.length},t.prototype.send=function(t,e){var n=this,i=r.extend({session:this.session,bundle:this.sent+1,key:this.key,lib:"js",version:this.options.version,cluster:this.options.cluster,features:this.options.features,timeline:this.events},this.options.params);return this.events=[],t(i,function(t,r){t||n.sent++,e&&e(t,r)}),!0},t.prototype.generateUniqueID=function(){return this.uniqueID++,this.uniqueID},t}();e.__esModule=!0,e.default=s},function(t,e){"use strict";var n;!function(t){t[t.ERROR=3]="ERROR",t[t.INFO=6]="INFO",t[t.DEBUG=7]="DEBUG"}(n||(n={})),e.__esModule=!0,e.default=n},function(t,e,n){"use strict";function r(t){return function(e){return[t.apply(this,arguments),e]}}function i(t){return"string"==typeof t&&":"===t.charAt(0)}function o(t,e){return e[t.slice(1)]}function s(t,e){if(0===t.length)return[[],e];var n=c(t[0],e),r=s(t.slice(1),n[1]);return[[n[0]].concat(r[0]),r[1]]}function a(t,e){if(!i(t))return[t,e];var n=o(t,e);if(void 0===n)throw"Undefined symbol "+t;return[n,e]}function u(t,e){if(i(t[0])){var n=o(t[0],e);if(t.length>1){if("function"!=typeof n)throw"Calling non-function "+t[0];var r=[h.extend({},e)].concat(h.map(t.slice(1),function(t){return c(t,h.extend({},e))[0]}));return n.apply(this,r)}return[n,e]}return s(t,e)}function c(t,e){return"string"==typeof t?a(t,e):"object"==typeof t&&t instanceof Array&&t.length>0?u(t,e):[t,e]}var h=n(9),f=n(11),l=n(42),p=n(31),d=n(64),y=n(65),g=n(66),v=n(67),b=n(68),m=n(69),w=n(70),_=n(2),S=_.default.Transports;e.build=function(t,e){var n=h.extend({},T,e);return c(t,n)[1].strategy};var k={isSupported:function(){return!1},connect:function(t,e){var n=f.default.defer(function(){e(new p.UnsupportedStrategy)});return{abort:function(){n.ensureAborted()},forceMinPriority:function(){}}}},T={extend:function(t,e,n){return[h.extend({},e,n),t]},def:function(t,e,n){if(void 0!==t[e])throw"Redefining symbol "+e;return t[e]=n,[void 0,t]},def_transport:function(t,e,n,r,i,o){var s=S[n];if(!s)throw new p.UnsupportedTransport(n);var a,u=!(t.enabledTransports&&h.arrayIndexOf(t.enabledTransports,e)===-1||t.disabledTransports&&h.arrayIndexOf(t.disabledTransports,e)!==-1);a=u?new d.default(e,r,o?o.getAssistant(s):s,h.extend({key:t.key,useTLS:t.useTLS,timeline:t.timeline,ignoreNullOrigin:t.ignoreNullOrigin},i)):k;var c=t.def(t,e,a)[1];return c.Transports=t.Transports||{},c.Transports[e]=a,[void 0,c]},transport_manager:r(function(t,e){return new l.default(e)}),sequential:r(function(t,e){var n=Array.prototype.slice.call(arguments,2);return new y.default(n,e)}),cached:r(function(t,e,n){return new v.default(n,t.Transports,{ttl:e,timeline:t.timeline,useTLS:t.useTLS})}),first_connected:r(function(t,e){return new w.default(e)}),best_connected_ever:r(function(){var t=Array.prototype.slice.call(arguments,1);return new g.default(t)}),delayed:r(function(t,e,n){return new b.default(n,{delay:e})}),if:r(function(t,e,n,r){return new m.default(e,n,r)}),is_supported:r(function(t,e){return function(){return e.isSupported()}})}},function(t,e,n){"use strict";var r=n(43),i=function(){function t(t){this.options=t||{},this.livesLeft=this.options.lives||1/0}return t.prototype.getAssistant=function(t){return r.default.createAssistantToTheTransportManager(this,t,{minPingDelay:this.options.minPingDelay,maxPingDelay:this.options.maxPingDelay})},t.prototype.isAlive=function(){return this.livesLeft>0},t.prototype.reportDeath=function(){this.livesLeft-=1},t}();e.__esModule=!0,e.default=i},function(t,e,n){"use strict";var r=n(44),i=n(45),o=n(48),s=n(49),a=n(50),u=n(51),c=n(54),h=n(52),f=n(62),l=n(63),p={createChannels:function(){return new l.default},createConnectionManager:function(t,e){return new f.default(t,e)},createChannel:function(t,e){return new h.default(t,e)},createPrivateChannel:function(t,e){return new u.default(t,e)},createPresenceChannel:function(t,e){return new a.default(t,e)},createEncryptedChannel:function(t,e){return new c.default(t,e)},createTimelineSender:function(t,e){return new s.default(t,e)},createAuthorizer:function(t,e){return e.authorizer?e.authorizer(t,e):new o.default(t,e)},createHandshake:function(t,e){return new i.default(t,e)},createAssistantToTheTransportManager:function(t,e,n){return new r.default(t,e,n)}};e.__esModule=!0,e.default=p},function(t,e,n){"use strict";var r=n(11),i=n(9),o=function(){function t(t,e,n){this.manager=t,this.transport=e,this.minPingDelay=n.minPingDelay,this.maxPingDelay=n.maxPingDelay,this.pingDelay=void 0}return t.prototype.createConnection=function(t,e,n,o){var s=this;o=i.extend({},o,{activityTimeout:this.pingDelay});var a=this.transport.createConnection(t,e,n,o),u=null,c=function(){a.unbind("open",c),a.bind("closed",h),u=r.default.now()},h=function(t){if(a.unbind("closed",h),1002===t.code||1003===t.code)s.manager.reportDeath();else if(!t.wasClean&&u){var e=r.default.now()-u;e<2*s.maxPingDelay&&(s.manager.reportDeath(),s.pingDelay=Math.max(e/2,s.minPingDelay))}};return a.bind("open",c),a},t.prototype.isSupported=function(t){return this.manager.isAlive()&&this.transport.isSupported(t)},t}();e.__esModule=!0,e.default=o},function(t,e,n){"use strict";var r=n(9),i=n(46),o=n(47),s=function(){function t(t,e){this.transport=t,this.callback=e,this.bindListeners()}return t.prototype.close=function(){this.unbindListeners(),this.transport.close()},t.prototype.bindListeners=function(){var t=this;this.onMessage=function(e){t.unbindListeners();var n;try{n=i.processHandshake(e)}catch(e){return t.finish("error",{error:e}),void t.transport.close()}"connected"===n.action?t.finish("connected",{connection:new o.default(n.id,t.transport),activityTimeout:n.activityTimeout}):(t.finish(n.action,{error:n.error}),t.transport.close())},this.onClosed=function(e){t.unbindListeners();var n=i.getCloseAction(e)||"backoff",r=i.getCloseError(e);t.finish(n,{error:r})},this.transport.bind("message",this.onMessage),this.transport.bind("closed",this.onClosed)},t.prototype.unbindListeners=function(){this.transport.unbind("message",this.onMessage),this.transport.unbind("closed",this.onClosed)},t.prototype.finish=function(t,e){this.callback(r.extend({transport:this.transport,action:t},e))},t}();e.__esModule=!0,e.default=s},function(t,e){"use strict";e.decodeMessage=function(t){try{var e=JSON.parse(t.data);if("string"==typeof e.data)try{e.data=JSON.parse(e.data)}catch(t){if(!(t instanceof SyntaxError))throw t}return e}catch(e){throw{type:"MessageParseError",error:e,data:t.data}}},e.encodeMessage=function(t){return JSON.stringify(t)},e.processHandshake=function(t){if(t=e.decodeMessage(t),"pusher:connection_established"===t.event){if(!t.data.activity_timeout)throw"No activity timeout specified in handshake";return{action:"connected",id:t.data.socket_id,activityTimeout:1e3*t.data.activity_timeout}}if("pusher:error"===t.event)return{action:this.getCloseAction(t.data),error:this.getCloseError(t.data)};throw"Invalid handshake"},e.getCloseAction=function(t){return t.code<4e3?t.code>=1002&&t.code<=1004?"backoff":null:4e3===t.code?"tls_only":t.code<4100?"refused":t.code<4200?"backoff":t.code<4300?"retry":"refused"},e.getCloseError=function(t){return 1e3!==t.code&&1001!==t.code?{type:"PusherError",data:{code:t.code,message:t.reason||t.message}}:null}},function(t,e,n){"use strict";var r=this&&this.__extends||function(t,e){function n(){this.constructor=t}for(var r in e)e.hasOwnProperty(r)&&(t[r]=e[r]);t.prototype=null===e?Object.create(e):(n.prototype=e.prototype,new n)},i=n(9),o=n(24),s=n(46),a=n(8),u=function(t){function e(e,n){t.call(this),this.id=e,this.transport=n,this.activityTimeout=n.activityTimeout,this.bindListeners()}return r(e,t),e.prototype.handlesActivityChecks=function(){return this.transport.handlesActivityChecks()},e.prototype.send=function(t){return this.transport.send(t)},e.prototype.send_event=function(t,e,n){var r={event:t,data:e};return n&&(r.channel=n),a.default.debug("Event sent",r),this.send(s.encodeMessage(r))},e.prototype.ping=function(){this.transport.supportsPing()?this.transport.ping():this.send_event("pusher:ping",{})},e.prototype.close=function(){this.transport.close()},e.prototype.bindListeners=function(){var t=this,e={message:function(e){var n;try{n=s.decodeMessage(e)}catch(n){t.emit("error",{type:"MessageParseError",error:n,data:e.data})}if(void 0!==n){switch(a.default.debug("Event recd",n),n.event){case"pusher:error":t.emit("error",{type:"PusherError",data:n.data});break;case"pusher:ping":t.emit("ping");break;case"pusher:pong":t.emit("pong")}t.emit("message",n)}},activity:function(){t.emit("activity")},error:function(e){t.emit("error",{type:"WebSocketError",error:e})},closed:function(e){n(),e&&e.code&&t.handleCloseEvent(e),t.transport=null,t.emit("closed")}},n=function(){i.objectApply(e,function(e,n){t.transport.unbind(n,e)})};i.objectApply(e,function(e,n){t.transport.bind(n,e)})},e.prototype.handleCloseEvent=function(t){var e=s.getCloseAction(t),n=s.getCloseError(t);n&&this.emit("error",n),e&&this.emit(e,{action:e,error:n})},e}(o.default);e.__esModule=!0,e.default=u},function(t,e,n){"use strict";var r=n(2),i=function(){function t(t,e){this.channel=t;var n=e.authTransport;if("undefined"==typeof r.default.getAuthorizers()[n])throw"'"+n+"' is not a recognized auth transport";this.type=n,this.options=e,this.authOptions=(e||{}).auth||{}}return t.prototype.composeQuery=function(t){var e="socket_id="+encodeURIComponent(t)+"&channel_name="+encodeURIComponent(this.channel.name);for(var n in this.authOptions.params)e+="&"+encodeURIComponent(n)+"="+encodeURIComponent(this.authOptions.params[n]);return e},t.prototype.authorize=function(e,n){return t.authorizers=t.authorizers||r.default.getAuthorizers(),t.authorizers[this.type].call(this,r.default,e,n)},t}();e.__esModule=!0,e.default=i},function(t,e,n){"use strict";var r=n(2),i=function(){function t(t,e){this.timeline=t,this.options=e||{}}return t.prototype.send=function(t,e){this.timeline.isEmpty()||this.timeline.send(r.default.TimelineTransport.getAgent(this,t),e)},t}();e.__esModule=!0,e.default=i},function(t,e,n){"use strict";var r=this&&this.__extends||function(t,e){function n(){this.constructor=t}for(var r in e)e.hasOwnProperty(r)&&(t[r]=e[r]);t.prototype=null===e?Object.create(e):(n.prototype=e.prototype,new n)},i=n(51),o=n(8),s=n(53),a=n(14),u=function(t){function e(e,n){t.call(this,e,n),this.members=new s.default}return r(e,t),e.prototype.authorize=function(e,n){var r=this;t.prototype.authorize.call(this,e,function(t,e){if(!t){if(void 0===e.channel_data){var i=a.default.buildLogSuffix("authenticationEndpoint");return o.default.warn("Invalid auth response for channel '"+r.name+"',expected 'channel_data' field. "+i),void n("Invalid auth response")}var s=JSON.parse(e.channel_data);r.members.setMyID(s.user_id)}n(t,e)})},e.prototype.handleEvent=function(t,e){switch(t){case"pusher_internal:subscription_succeeded":this.subscriptionPending=!1,this.subscribed=!0,this.subscriptionCancelled?this.pusher.unsubscribe(this.name):(this.members.onSubscription(e),this.emit("pusher:subscription_succeeded",this.members));break;case"pusher_internal:member_added":var n=this.members.addMember(e);this.emit("pusher:member_added",n);break;case"pusher_internal:member_removed":var r=this.members.removeMember(e);r&&this.emit("pusher:member_removed",r);break;default:i.default.prototype.handleEvent.call(this,t,e)}},e.prototype.disconnect=function(){this.members.reset(),t.prototype.disconnect.call(this)},e}(i.default);e.__esModule=!0,e.default=u},function(t,e,n){"use strict";var r=this&&this.__extends||function(t,e){function n(){this.constructor=t}for(var r in e)e.hasOwnProperty(r)&&(t[r]=e[r]);t.prototype=null===e?Object.create(e):(n.prototype=e.prototype,new n)},i=n(43),o=n(52),s=function(t){function e(){t.apply(this,arguments)}return r(e,t),e.prototype.authorize=function(t,e){var n=i.default.createAuthorizer(this,this.pusher.config);return n.authorize(t,e)},e}(o.default);e.__esModule=!0,e.default=s},function(t,e,n){"use strict";var r=this&&this.__extends||function(t,e){function n(){this.constructor=t}for(var r in e)e.hasOwnProperty(r)&&(t[r]=e[r]);t.prototype=null===e?Object.create(e):(n.prototype=e.prototype,new n)},i=n(24),o=n(31),s=n(8),a=function(t){function e(e,n){t.call(this,function(t,n){s.default.debug("No callbacks on "+e+" for "+t)}),this.name=e,this.pusher=n,this.subscribed=!1,this.subscriptionPending=!1,this.subscriptionCancelled=!1}return r(e,t),e.prototype.authorize=function(t,e){return e(!1,{})},e.prototype.trigger=function(t,e){if(0!==t.indexOf("client-"))throw new o.BadEventName("Event '"+t+"' does not start with 'client-'");return this.pusher.send_event(t,e,this.name)},e.prototype.disconnect=function(){this.subscribed=!1,this.subscriptionPending=!1},e.prototype.handleEvent=function(t,e){0===t.indexOf("pusher_internal:")?"pusher_internal:subscription_succeeded"===t&&(this.subscriptionPending=!1,this.subscribed=!0,this.subscriptionCancelled?this.pusher.unsubscribe(this.name):this.emit("pusher:subscription_succeeded",e)):this.emit(t,e)},e.prototype.subscribe=function(){var t=this;this.subscribed||(this.subscriptionPending=!0,this.subscriptionCancelled=!1,this.authorize(this.pusher.connection.socket_id,function(e,n){e?t.handleEvent("pusher:subscription_error",n):t.pusher.send_event("pusher:subscribe",{auth:n.auth,channel_data:n.channel_data,channel:t.name})}))},e.prototype.unsubscribe=function(){this.subscribed=!1,this.pusher.send_event("pusher:unsubscribe",{channel:this.name})},e.prototype.cancelSubscription=function(){this.subscriptionCancelled=!0},e.prototype.reinstateSubscription=function(){this.subscriptionCancelled=!1},e}(i.default);e.__esModule=!0,e.default=a},function(t,e,n){"use strict";var r=n(9),i=function(){function t(){this.reset()}return t.prototype.get=function(t){return Object.prototype.hasOwnProperty.call(this.members,t)?{id:t,info:this.members[t]}:null},t.prototype.each=function(t){var e=this;r.objectApply(this.members,function(n,r){t(e.get(r))})},t.prototype.setMyID=function(t){this.myID=t},t.prototype.onSubscription=function(t){this.members=t.presence.hash,this.count=t.presence.count,this.me=this.get(this.myID)},t.prototype.addMember=function(t){return null===this.get(t.user_id)&&this.count++,this.members[t.user_id]=t.user_info,this.get(t.user_id)},t.prototype.removeMember=function(t){var e=this.get(t.user_id);return e&&(delete this.members[t.user_id],this.count--),e},t.prototype.reset=function(){this.members={},this.count=0,this.myID=null,this.me=null},t}();e.__esModule=!0,e.default=i},function(t,e,n){"use strict";var r=this&&this.__extends||function(t,e){function n(){this.constructor=t}for(var r in e)e.hasOwnProperty(r)&&(t[r]=e[r]);t.prototype=null===e?Object.create(e):(n.prototype=e.prototype,new n)},i=n(51),o=n(31),s=n(8),a=n(55),u=n(57),c=function(t){function e(){t.apply(this,arguments),this.key=null}return r(e,t),e.prototype.authorize=function(e,n){var r=this;t.prototype.authorize.call(this,e,function(t,e){if(t)return void n(!0,e);var i=e.shared_secret;if(!i){var o="No shared_secret key in auth payload for encrypted channel: "+r.name;return n(!0,o),void s.default.warn("Error: "+o)}r.key=u.decodeBase64(i),delete e.shared_secret,n(!1,e)})},e.prototype.trigger=function(t,e){throw new o.UnsupportedFeature("Client events are not currently supported for encrypted channels")},e.prototype.handleEvent=function(e,n){return 0===e.indexOf("pusher_internal:")||0===e.indexOf("pusher:")?void t.prototype.handleEvent.call(this,e,n):void this.handleEncryptedEvent(e,n)},e.prototype.handleEncryptedEvent=function(t,e){var n=this;if(!this.key)return void s.default.debug("Received encrypted event before key has been retrieved from the authEndpoint");if(!e.ciphertext||!e.nonce)return void s.default.warn("Unexpected format for encrypted event, expected object with `ciphertext` and `nonce` fields, got: "+e);var r=u.decodeBase64(e.ciphertext);if(r.length<a.secretbox.overheadLength)return void s.default.warn("Expected encrypted event ciphertext length to be "+a.secretbox.overheadLength+", got: "+r.length);var i=u.decodeBase64(e.nonce);if(i.length<a.secretbox.nonceLength)return void s.default.warn("Expected encrypted event nonce length to be "+a.secretbox.nonceLength+", got: "+i.length);var o=a.secretbox.open(r,i,this.key);return null===o?(s.default.debug("Failed to decrypted an event, probably because it was encrypted with a different key. Fetching a new key from the authEndpoint..."),void this.authorize(this.pusher.connection.socket_id,function(e,c){return e?void s.default.warn("Failed to make a request to the authEndpoint: "+c+". Unable to fetch new key, so dropping encrypted event"):(o=a.secretbox.open(r,i,n.key),null===o?void s.default.warn("Failed to decrypt event with new key. Dropping encrypted event"):void n.emitJSON(t,u.encodeUTF8(o)))})):void this.emitJSON(t,u.encodeUTF8(o))},e.prototype.emitJSON=function(t,e){try{this.emit(t,JSON.parse(e))}catch(n){this.emit(t,e)}return this},e}(i.default);e.__esModule=!0,e.default=c},function(t,e,n){!function(t){"use strict";function e(t,e,n,r){t[e]=n>>24&255,t[e+1]=n>>16&255,t[e+2]=n>>8&255,t[e+3]=255&n,t[e+4]=r>>24&255,t[e+5]=r>>16&255,t[e+6]=r>>8&255,t[e+7]=255&r}function r(t,e,n,r,i){var o,s=0;for(o=0;o<i;o++)s|=t[e+o]^n[r+o];return(1&s-1>>>8)-1}function i(t,e,n,i){return r(t,e,n,i,16)}function o(t,e,n,i){return r(t,e,n,i,32)}function s(t,e,n,r){for(var i,o=255&r[0]|(255&r[1])<<8|(255&r[2])<<16|(255&r[3])<<24,s=255&n[0]|(255&n[1])<<8|(255&n[2])<<16|(255&n[3])<<24,a=255&n[4]|(255&n[5])<<8|(255&n[6])<<16|(255&n[7])<<24,u=255&n[8]|(255&n[9])<<8|(255&n[10])<<16|(255&n[11])<<24,c=255&n[12]|(255&n[13])<<8|(255&n[14])<<16|(255&n[15])<<24,h=255&r[4]|(255&r[5])<<8|(255&r[6])<<16|(255&r[7])<<24,f=255&e[0]|(255&e[1])<<8|(255&e[2])<<16|(255&e[3])<<24,l=255&e[4]|(255&e[5])<<8|(255&e[6])<<16|(255&e[7])<<24,p=255&e[8]|(255&e[9])<<8|(255&e[10])<<16|(255&e[11])<<24,d=255&e[12]|(255&e[13])<<8|(255&e[14])<<16|(255&e[15])<<24,y=255&r[8]|(255&r[9])<<8|(255&r[10])<<16|(255&r[11])<<24,g=255&n[16]|(255&n[17])<<8|(255&n[18])<<16|(255&n[19])<<24,v=255&n[20]|(255&n[21])<<8|(255&n[22])<<16|(255&n[23])<<24,b=255&n[24]|(255&n[25])<<8|(255&n[26])<<16|(255&n[27])<<24,m=255&n[28]|(255&n[29])<<8|(255&n[30])<<16|(255&n[31])<<24,w=255&r[12]|(255&r[13])<<8|(255&r[14])<<16|(255&r[15])<<24,_=o,S=s,k=a,T=u,A=c,E=h,x=f,C=l,P=p,R=d,O=y,M=g,U=v,L=b,B=m,I=w,N=0;N<20;N+=2)i=_+U|0,A^=i<<7|i>>>25,i=A+_|0,P^=i<<9|i>>>23,i=P+A|0,U^=i<<13|i>>>19,i=U+P|0,_^=i<<18|i>>>14,i=E+S|0,R^=i<<7|i>>>25,i=R+E|0,L^=i<<9|i>>>23,i=L+R|0,S^=i<<13|i>>>19,i=S+L|0,E^=i<<18|i>>>14,i=O+x|0,B^=i<<7|i>>>25,i=B+O|0,k^=i<<9|i>>>23,i=k+B|0,x^=i<<13|i>>>19,i=x+k|0,O^=i<<18|i>>>14,i=I+M|0,T^=i<<7|i>>>25,i=T+I|0,C^=i<<9|i>>>23,i=C+T|0,M^=i<<13|i>>>19,i=M+C|0,I^=i<<18|i>>>14,i=_+T|0,S^=i<<7|i>>>25,i=S+_|0,k^=i<<9|i>>>23,i=k+S|0,T^=i<<13|i>>>19,i=T+k|0,_^=i<<18|i>>>14,i=E+A|0,x^=i<<7|i>>>25,i=x+E|0,C^=i<<9|i>>>23,i=C+x|0,A^=i<<13|i>>>19,i=A+C|0,E^=i<<18|i>>>14,i=O+R|0,M^=i<<7|i>>>25,i=M+O|0,P^=i<<9|i>>>23,i=P+M|0,R^=i<<13|i>>>19,i=R+P|0,O^=i<<18|i>>>14,i=I+B|0,U^=i<<7|i>>>25,i=U+I|0,L^=i<<9|i>>>23,i=L+U|0,B^=i<<13|i>>>19,i=B+L|0,I^=i<<18|i>>>14;_=_+o|0,S=S+s|0,k=k+a|0,T=T+u|0,A=A+c|0,E=E+h|0,x=x+f|0,C=C+l|0,P=P+p|0,R=R+d|0,O=O+y|0,M=M+g|0,U=U+v|0,L=L+b|0,B=B+m|0,I=I+w|0,t[0]=_>>>0&255,t[1]=_>>>8&255,t[2]=_>>>16&255,t[3]=_>>>24&255,t[4]=S>>>0&255,t[5]=S>>>8&255,t[6]=S>>>16&255,t[7]=S>>>24&255,t[8]=k>>>0&255,t[9]=k>>>8&255,t[10]=k>>>16&255,t[11]=k>>>24&255,t[12]=T>>>0&255,t[13]=T>>>8&255,t[14]=T>>>16&255,t[15]=T>>>24&255,t[16]=A>>>0&255,t[17]=A>>>8&255,t[18]=A>>>16&255,t[19]=A>>>24&255,t[20]=E>>>0&255,t[21]=E>>>8&255,t[22]=E>>>16&255,t[23]=E>>>24&255,t[24]=x>>>0&255,t[25]=x>>>8&255,t[26]=x>>>16&255,t[27]=x>>>24&255,t[28]=C>>>0&255,t[29]=C>>>8&255,t[30]=C>>>16&255,t[31]=C>>>24&255,t[32]=P>>>0&255,t[33]=P>>>8&255,t[34]=P>>>16&255,t[35]=P>>>24&255,t[36]=R>>>0&255,t[37]=R>>>8&255,t[38]=R>>>16&255,t[39]=R>>>24&255,t[40]=O>>>0&255,t[41]=O>>>8&255,t[42]=O>>>16&255,t[43]=O>>>24&255,t[44]=M>>>0&255,t[45]=M>>>8&255,t[46]=M>>>16&255,t[47]=M>>>24&255,t[48]=U>>>0&255,t[49]=U>>>8&255,t[50]=U>>>16&255,t[51]=U>>>24&255,t[52]=L>>>0&255,t[53]=L>>>8&255,t[54]=L>>>16&255,t[55]=L>>>24&255,t[56]=B>>>0&255,t[57]=B>>>8&255,t[58]=B>>>16&255,t[59]=B>>>24&255,t[60]=I>>>0&255,t[61]=I>>>8&255,t[62]=I>>>16&255,t[63]=I>>>24&255}function a(t,e,n,r){for(var i,o=255&r[0]|(255&r[1])<<8|(255&r[2])<<16|(255&r[3])<<24,s=255&n[0]|(255&n[1])<<8|(255&n[2])<<16|(255&n[3])<<24,a=255&n[4]|(255&n[5])<<8|(255&n[6])<<16|(255&n[7])<<24,u=255&n[8]|(255&n[9])<<8|(255&n[10])<<16|(255&n[11])<<24,c=255&n[12]|(255&n[13])<<8|(255&n[14])<<16|(255&n[15])<<24,h=255&r[4]|(255&r[5])<<8|(255&r[6])<<16|(255&r[7])<<24,f=255&e[0]|(255&e[1])<<8|(255&e[2])<<16|(255&e[3])<<24,l=255&e[4]|(255&e[5])<<8|(255&e[6])<<16|(255&e[7])<<24,p=255&e[8]|(255&e[9])<<8|(255&e[10])<<16|(255&e[11])<<24,d=255&e[12]|(255&e[13])<<8|(255&e[14])<<16|(255&e[15])<<24,y=255&r[8]|(255&r[9])<<8|(255&r[10])<<16|(255&r[11])<<24,g=255&n[16]|(255&n[17])<<8|(255&n[18])<<16|(255&n[19])<<24,v=255&n[20]|(255&n[21])<<8|(255&n[22])<<16|(255&n[23])<<24,b=255&n[24]|(255&n[25])<<8|(255&n[26])<<16|(255&n[27])<<24,m=255&n[28]|(255&n[29])<<8|(255&n[30])<<16|(255&n[31])<<24,w=255&r[12]|(255&r[13])<<8|(255&r[14])<<16|(255&r[15])<<24,_=o,S=s,k=a,T=u,A=c,E=h,x=f,C=l,P=p,R=d,O=y,M=g,U=v,L=b,B=m,I=w,N=0;N<20;N+=2)i=_+U|0,A^=i<<7|i>>>25,i=A+_|0,P^=i<<9|i>>>23,i=P+A|0,U^=i<<13|i>>>19,i=U+P|0,_^=i<<18|i>>>14,i=E+S|0,R^=i<<7|i>>>25,i=R+E|0,L^=i<<9|i>>>23,i=L+R|0,S^=i<<13|i>>>19,i=S+L|0,E^=i<<18|i>>>14,i=O+x|0,B^=i<<7|i>>>25,i=B+O|0,k^=i<<9|i>>>23,i=k+B|0,x^=i<<13|i>>>19,i=x+k|0,O^=i<<18|i>>>14,i=I+M|0,T^=i<<7|i>>>25,i=T+I|0,C^=i<<9|i>>>23,i=C+T|0,M^=i<<13|i>>>19,i=M+C|0,I^=i<<18|i>>>14,i=_+T|0,S^=i<<7|i>>>25,i=S+_|0,k^=i<<9|i>>>23,i=k+S|0,T^=i<<13|i>>>19,i=T+k|0,_^=i<<18|i>>>14,i=E+A|0,x^=i<<7|i>>>25,i=x+E|0,C^=i<<9|i>>>23,i=C+x|0,A^=i<<13|i>>>19,i=A+C|0,E^=i<<18|i>>>14,i=O+R|0,M^=i<<7|i>>>25,i=M+O|0,P^=i<<9|i>>>23,i=P+M|0,R^=i<<13|i>>>19,i=R+P|0,O^=i<<18|i>>>14,i=I+B|0,U^=i<<7|i>>>25,i=U+I|0,L^=i<<9|i>>>23,i=L+U|0,B^=i<<13|i>>>19,i=B+L|0,I^=i<<18|i>>>14;t[0]=_>>>0&255,t[1]=_>>>8&255,t[2]=_>>>16&255,t[3]=_>>>24&255,t[4]=E>>>0&255,t[5]=E>>>8&255,t[6]=E>>>16&255,t[7]=E>>>24&255,t[8]=O>>>0&255,t[9]=O>>>8&255,t[10]=O>>>16&255,t[11]=O>>>24&255,t[12]=I>>>0&255,t[13]=I>>>8&255,t[14]=I>>>16&255,t[15]=I>>>24&255,t[16]=x>>>0&255,t[17]=x>>>8&255,t[18]=x>>>16&255,t[19]=x>>>24&255,t[20]=C>>>0&255,t[21]=C>>>8&255,t[22]=C>>>16&255,t[23]=C>>>24&255,t[24]=P>>>0&255,t[25]=P>>>8&255,t[26]=P>>>16&255,t[27]=P>>>24&255,t[28]=R>>>0&255,t[29]=R>>>8&255,t[30]=R>>>16&255,t[31]=R>>>24&255}function u(t,e,n,r){s(t,e,n,r)}function c(t,e,n,r){a(t,e,n,r)}function h(t,e,n,r,i,o,s){var a,c,h=new Uint8Array(16),f=new Uint8Array(64);for(c=0;c<16;c++)h[c]=0;for(c=0;c<8;c++)h[c]=o[c];for(;i>=64;){for(u(f,h,s,lt),c=0;c<64;c++)t[e+c]=n[r+c]^f[c];for(a=1,c=8;c<16;c++)a=a+(255&h[c])|0,h[c]=255&a,a>>>=8;i-=64,e+=64,r+=64}if(i>0)for(u(f,h,s,lt),c=0;c<i;c++)t[e+c]=n[r+c]^f[c];return 0}function f(t,e,n,r,i){var o,s,a=new Uint8Array(16),c=new Uint8Array(64);for(s=0;s<16;s++)a[s]=0;for(s=0;s<8;s++)a[s]=r[s];for(;n>=64;){for(u(c,a,i,lt),s=0;s<64;s++)t[e+s]=c[s];for(o=1,s=8;s<16;s++)o=o+(255&a[s])|0,a[s]=255&o,o>>>=8;n-=64,e+=64}if(n>0)for(u(c,a,i,lt),s=0;s<n;s++)t[e+s]=c[s];return 0}function l(t,e,n,r,i){var o=new Uint8Array(32);c(o,r,i,lt);for(var s=new Uint8Array(8),a=0;a<8;a++)s[a]=r[a+16];return f(t,e,n,s,o)}function p(t,e,n,r,i,o,s){var a=new Uint8Array(32);c(a,o,s,lt);for(var u=new Uint8Array(8),f=0;f<8;f++)u[f]=o[f+16];return h(t,e,n,r,i,u,a)}function d(t,e,n,r,i,o){var s=new pt(o);return s.update(n,r,i),s.finish(t,e),0}function y(t,e,n,r,o,s){var a=new Uint8Array(16);return d(a,0,n,r,o,s),i(t,e,a,0)}function g(t,e,n,r,i){var o;if(n<32)return-1;for(p(t,0,e,0,n,r,i),d(t,16,t,32,n-32,t),o=0;o<16;o++)t[o]=0;return 0}function v(t,e,n,r,i){var o,s=new Uint8Array(32);if(n<32)return-1;if(l(s,0,32,r,i),0!==y(e,16,e,32,n-32,s))return-1;for(p(t,0,e,0,n,r,i),o=0;o<32;o++)t[o]=0;return 0}function b(t,e){var n;for(n=0;n<16;n++)t[n]=0|e[n]}function m(t){var e,n,r=1;for(e=0;e<16;e++)n=t[e]+r+65535,r=Math.floor(n/65536),t[e]=n-65536*r;t[0]+=r-1+37*(r-1)}function w(t,e,n){for(var r,i=~(n-1),o=0;o<16;o++)r=i&(t[o]^e[o]),t[o]^=r,e[o]^=r}function _(t,e){var n,r,i,o=tt(),s=tt();for(n=0;n<16;n++)s[n]=e[n];for(m(s),m(s),m(s),r=0;r<2;r++){for(o[0]=s[0]-65517,n=1;n<15;n++)o[n]=s[n]-65535-(o[n-1]>>16&1),o[n-1]&=65535;o[15]=s[15]-32767-(o[14]>>16&1),i=o[15]>>16&1,o[14]&=65535,w(s,o,1-i)}for(n=0;n<16;n++)t[2*n]=255&s[n],t[2*n+1]=s[n]>>8}function S(t,e){var n=new Uint8Array(32),r=new Uint8Array(32);return _(n,t),_(r,e),o(n,0,r,0)}function k(t){var e=new Uint8Array(32);return _(e,t),1&e[0]}function T(t,e){var n;for(n=0;n<16;n++)t[n]=e[2*n]+(e[2*n+1]<<8);t[15]&=32767}function A(t,e,n){for(var r=0;r<16;r++)t[r]=e[r]+n[r]}function E(t,e,n){for(var r=0;r<16;r++)t[r]=e[r]-n[r]}function x(t,e,n){var r,i,o=0,s=0,a=0,u=0,c=0,h=0,f=0,l=0,p=0,d=0,y=0,g=0,v=0,b=0,m=0,w=0,_=0,S=0,k=0,T=0,A=0,E=0,x=0,C=0,P=0,R=0,O=0,M=0,U=0,L=0,B=0,I=n[0],N=n[1],D=n[2],j=n[3],Y=n[4],z=n[5],H=n[6],q=n[7],F=n[8],J=n[9],X=n[10],K=n[11],G=n[12],W=n[13],V=n[14],Z=n[15];r=e[0],o+=r*I,s+=r*N,a+=r*D,u+=r*j,c+=r*Y,h+=r*z,f+=r*H,l+=r*q,p+=r*F,d+=r*J,y+=r*X,g+=r*K,v+=r*G,b+=r*W,m+=r*V,w+=r*Z,r=e[1],s+=r*I,a+=r*N,u+=r*D,c+=r*j,h+=r*Y,f+=r*z,l+=r*H,p+=r*q,d+=r*F,y+=r*J,g+=r*X,v+=r*K,b+=r*G,m+=r*W,w+=r*V,_+=r*Z,r=e[2],a+=r*I,u+=r*N,c+=r*D,h+=r*j,f+=r*Y,l+=r*z,p+=r*H,d+=r*q,y+=r*F,g+=r*J,v+=r*X,b+=r*K,m+=r*G,w+=r*W,_+=r*V,S+=r*Z,r=e[3],u+=r*I,c+=r*N,h+=r*D,f+=r*j,l+=r*Y,p+=r*z,d+=r*H,y+=r*q,g+=r*F,v+=r*J,b+=r*X,m+=r*K,w+=r*G,_+=r*W,S+=r*V,k+=r*Z,r=e[4],c+=r*I,h+=r*N,f+=r*D,l+=r*j,p+=r*Y,d+=r*z,y+=r*H,g+=r*q,v+=r*F,b+=r*J,m+=r*X,w+=r*K,_+=r*G,S+=r*W,k+=r*V,T+=r*Z,r=e[5],h+=r*I,f+=r*N,l+=r*D,p+=r*j,d+=r*Y,y+=r*z,g+=r*H,v+=r*q,b+=r*F,m+=r*J,w+=r*X,_+=r*K,S+=r*G,k+=r*W,T+=r*V,A+=r*Z,r=e[6],f+=r*I,l+=r*N,p+=r*D,d+=r*j,y+=r*Y,g+=r*z,v+=r*H,b+=r*q,m+=r*F,w+=r*J,_+=r*X,S+=r*K,k+=r*G,T+=r*W,A+=r*V,E+=r*Z,r=e[7],l+=r*I,p+=r*N,d+=r*D,y+=r*j,g+=r*Y,v+=r*z,b+=r*H,m+=r*q,w+=r*F,_+=r*J,S+=r*X,k+=r*K,T+=r*G,A+=r*W,E+=r*V,x+=r*Z,r=e[8],p+=r*I,d+=r*N,y+=r*D,g+=r*j,v+=r*Y,b+=r*z,m+=r*H,w+=r*q,_+=r*F,S+=r*J,k+=r*X,T+=r*K,A+=r*G,E+=r*W,x+=r*V,C+=r*Z,r=e[9],d+=r*I,y+=r*N,g+=r*D,v+=r*j,b+=r*Y,m+=r*z,w+=r*H,_+=r*q,S+=r*F,k+=r*J,T+=r*X,A+=r*K,E+=r*G,x+=r*W,C+=r*V,P+=r*Z,r=e[10],y+=r*I,g+=r*N,v+=r*D,b+=r*j,m+=r*Y,w+=r*z,_+=r*H,S+=r*q,k+=r*F,T+=r*J,A+=r*X,E+=r*K,x+=r*G,C+=r*W,P+=r*V,R+=r*Z,r=e[11],g+=r*I,v+=r*N,b+=r*D,m+=r*j,w+=r*Y,_+=r*z,S+=r*H,k+=r*q,T+=r*F,A+=r*J,E+=r*X,x+=r*K;C+=r*G;P+=r*W,R+=r*V,O+=r*Z,r=e[12],v+=r*I,b+=r*N,m+=r*D,w+=r*j,_+=r*Y,S+=r*z,k+=r*H,T+=r*q,A+=r*F,E+=r*J,x+=r*X,C+=r*K,P+=r*G,R+=r*W,O+=r*V,M+=r*Z,r=e[13],b+=r*I,m+=r*N,w+=r*D,_+=r*j,S+=r*Y,k+=r*z,T+=r*H,A+=r*q,E+=r*F,x+=r*J,C+=r*X,P+=r*K,R+=r*G,O+=r*W,M+=r*V,U+=r*Z,r=e[14],m+=r*I,w+=r*N,_+=r*D,S+=r*j,k+=r*Y,T+=r*z,A+=r*H,E+=r*q,x+=r*F,C+=r*J,P+=r*X,R+=r*K,O+=r*G,M+=r*W,U+=r*V,L+=r*Z,r=e[15],w+=r*I,_+=r*N,S+=r*D,k+=r*j,T+=r*Y,A+=r*z,E+=r*H,x+=r*q,C+=r*F,P+=r*J,R+=r*X,O+=r*K,M+=r*G,U+=r*W,L+=r*V,B+=r*Z,o+=38*_,s+=38*S,a+=38*k,u+=38*T,c+=38*A,h+=38*E,f+=38*x,l+=38*C,p+=38*P,d+=38*R,y+=38*O,g+=38*M,v+=38*U,b+=38*L,m+=38*B,i=1,r=o+i+65535,i=Math.floor(r/65536),o=r-65536*i,r=s+i+65535,i=Math.floor(r/65536),s=r-65536*i,r=a+i+65535,i=Math.floor(r/65536),a=r-65536*i,r=u+i+65535,i=Math.floor(r/65536),u=r-65536*i,r=c+i+65535,i=Math.floor(r/65536),c=r-65536*i,r=h+i+65535,i=Math.floor(r/65536),h=r-65536*i,r=f+i+65535,i=Math.floor(r/65536),f=r-65536*i,
r=l+i+65535,i=Math.floor(r/65536),l=r-65536*i,r=p+i+65535,i=Math.floor(r/65536),p=r-65536*i,r=d+i+65535,i=Math.floor(r/65536),d=r-65536*i,r=y+i+65535,i=Math.floor(r/65536),y=r-65536*i,r=g+i+65535,i=Math.floor(r/65536),g=r-65536*i,r=v+i+65535,i=Math.floor(r/65536),v=r-65536*i,r=b+i+65535,i=Math.floor(r/65536),b=r-65536*i,r=m+i+65535,i=Math.floor(r/65536),m=r-65536*i,r=w+i+65535,i=Math.floor(r/65536),w=r-65536*i,o+=i-1+37*(i-1),i=1,r=o+i+65535,i=Math.floor(r/65536),o=r-65536*i,r=s+i+65535,i=Math.floor(r/65536),s=r-65536*i,r=a+i+65535,i=Math.floor(r/65536),a=r-65536*i,r=u+i+65535,i=Math.floor(r/65536),u=r-65536*i,r=c+i+65535,i=Math.floor(r/65536),c=r-65536*i,r=h+i+65535,i=Math.floor(r/65536),h=r-65536*i,r=f+i+65535,i=Math.floor(r/65536),f=r-65536*i,r=l+i+65535,i=Math.floor(r/65536),l=r-65536*i,r=p+i+65535,i=Math.floor(r/65536),p=r-65536*i,r=d+i+65535,i=Math.floor(r/65536),d=r-65536*i,r=y+i+65535,i=Math.floor(r/65536),y=r-65536*i,r=g+i+65535,i=Math.floor(r/65536),g=r-65536*i,r=v+i+65535,i=Math.floor(r/65536),v=r-65536*i,r=b+i+65535,i=Math.floor(r/65536),b=r-65536*i,r=m+i+65535,i=Math.floor(r/65536),m=r-65536*i,r=w+i+65535,i=Math.floor(r/65536),w=r-65536*i,o+=i-1+37*(i-1),t[0]=o,t[1]=s,t[2]=a,t[3]=u,t[4]=c,t[5]=h,t[6]=f,t[7]=l,t[8]=p,t[9]=d,t[10]=y,t[11]=g,t[12]=v,t[13]=b;t[14]=m;t[15]=w}function C(t,e){x(t,e,e)}function P(t,e){var n,r=tt();for(n=0;n<16;n++)r[n]=e[n];for(n=253;n>=0;n--)C(r,r),2!==n&&4!==n&&x(r,r,e);for(n=0;n<16;n++)t[n]=r[n]}function R(t,e){var n,r=tt();for(n=0;n<16;n++)r[n]=e[n];for(n=250;n>=0;n--)C(r,r),1!==n&&x(r,r,e);for(n=0;n<16;n++)t[n]=r[n]}function O(t,e,n){var r,i,o=new Uint8Array(32),s=new Float64Array(80),a=tt(),u=tt(),c=tt(),h=tt(),f=tt(),l=tt();for(i=0;i<31;i++)o[i]=e[i];for(o[31]=127&e[31]|64,o[0]&=248,T(s,n),i=0;i<16;i++)u[i]=s[i],h[i]=a[i]=c[i]=0;for(a[0]=h[0]=1,i=254;i>=0;--i)r=o[i>>>3]>>>(7&i)&1,w(a,u,r),w(c,h,r),A(f,a,c),E(a,a,c),A(c,u,h),E(u,u,h),C(h,f),C(l,a),x(a,c,a),x(c,u,f),A(f,a,c),E(a,a,c),C(u,a),E(c,h,l),x(a,c,st),A(a,a,h),x(c,c,a),x(a,h,l),x(h,u,s),C(u,f),w(a,u,r),w(c,h,r);for(i=0;i<16;i++)s[i+16]=a[i],s[i+32]=c[i],s[i+48]=u[i],s[i+64]=h[i];var p=s.subarray(32),d=s.subarray(16);return P(p,p),x(d,d,p),_(t,d),0}function M(t,e){return O(t,e,rt)}function U(t,e){return et(e,32),M(t,e)}function L(t,e,n){var r=new Uint8Array(32);return O(r,n,e),c(t,nt,r,lt)}function B(t,e,n,r,i,o){var s=new Uint8Array(32);return L(s,i,o),dt(t,e,n,r,s)}function I(t,e,n,r,i,o){var s=new Uint8Array(32);return L(s,i,o),yt(t,e,n,r,s)}function N(t,e,n,r){for(var i,o,s,a,u,c,h,f,l,p,d,y,g,v,b,m,w,_,S,k,T,A,E,x,C,P,R=new Int32Array(16),O=new Int32Array(16),M=t[0],U=t[1],L=t[2],B=t[3],I=t[4],N=t[5],D=t[6],j=t[7],Y=e[0],z=e[1],H=e[2],q=e[3],F=e[4],J=e[5],X=e[6],K=e[7],G=0;r>=128;){for(S=0;S<16;S++)k=8*S+G,R[S]=n[k+0]<<24|n[k+1]<<16|n[k+2]<<8|n[k+3],O[S]=n[k+4]<<24|n[k+5]<<16|n[k+6]<<8|n[k+7];for(S=0;S<80;S++)if(i=M,o=U,s=L,a=B,u=I,c=N,h=D,f=j,l=Y,p=z,d=H,y=q,g=F,v=J,b=X,m=K,T=j,A=K,E=65535&A,x=A>>>16,C=65535&T,P=T>>>16,T=(I>>>14|F<<18)^(I>>>18|F<<14)^(F>>>9|I<<23),A=(F>>>14|I<<18)^(F>>>18|I<<14)^(I>>>9|F<<23),E+=65535&A,x+=A>>>16,C+=65535&T,P+=T>>>16,T=I&N^~I&D,A=F&J^~F&X,E+=65535&A,x+=A>>>16,C+=65535&T,P+=T>>>16,T=gt[2*S],A=gt[2*S+1],E+=65535&A,x+=A>>>16,C+=65535&T,P+=T>>>16,T=R[S%16],A=O[S%16],E+=65535&A,x+=A>>>16,C+=65535&T,P+=T>>>16,x+=E>>>16,C+=x>>>16,P+=C>>>16,w=65535&C|P<<16,_=65535&E|x<<16,T=w,A=_,E=65535&A,x=A>>>16,C=65535&T,P=T>>>16,T=(M>>>28|Y<<4)^(Y>>>2|M<<30)^(Y>>>7|M<<25),A=(Y>>>28|M<<4)^(M>>>2|Y<<30)^(M>>>7|Y<<25),E+=65535&A,x+=A>>>16,C+=65535&T,P+=T>>>16,T=M&U^M&L^U&L,A=Y&z^Y&H^z&H,E+=65535&A,x+=A>>>16,C+=65535&T,P+=T>>>16,x+=E>>>16,C+=x>>>16,P+=C>>>16,f=65535&C|P<<16,m=65535&E|x<<16,T=a,A=y,E=65535&A,x=A>>>16,C=65535&T,P=T>>>16,T=w,A=_,E+=65535&A,x+=A>>>16,C+=65535&T,P+=T>>>16,x+=E>>>16,C+=x>>>16,P+=C>>>16,a=65535&C|P<<16,y=65535&E|x<<16,U=i,L=o,B=s,I=a,N=u,D=c,j=h,M=f,z=l,H=p,q=d,F=y,J=g,X=v,K=b,Y=m,S%16===15)for(k=0;k<16;k++)T=R[k],A=O[k],E=65535&A,x=A>>>16,C=65535&T,P=T>>>16,T=R[(k+9)%16],A=O[(k+9)%16],E+=65535&A,x+=A>>>16,C+=65535&T,P+=T>>>16,w=R[(k+1)%16],_=O[(k+1)%16],T=(w>>>1|_<<31)^(w>>>8|_<<24)^w>>>7,A=(_>>>1|w<<31)^(_>>>8|w<<24)^(_>>>7|w<<25),E+=65535&A,x+=A>>>16,C+=65535&T,P+=T>>>16,w=R[(k+14)%16],_=O[(k+14)%16],T=(w>>>19|_<<13)^(_>>>29|w<<3)^w>>>6,A=(_>>>19|w<<13)^(w>>>29|_<<3)^(_>>>6|w<<26),E+=65535&A,x+=A>>>16,C+=65535&T,P+=T>>>16,x+=E>>>16,C+=x>>>16,P+=C>>>16,R[k]=65535&C|P<<16,O[k]=65535&E|x<<16;T=M,A=Y,E=65535&A,x=A>>>16,C=65535&T,P=T>>>16,T=t[0],A=e[0],E+=65535&A,x+=A>>>16,C+=65535&T,P+=T>>>16,x+=E>>>16,C+=x>>>16,P+=C>>>16,t[0]=M=65535&C|P<<16,e[0]=Y=65535&E|x<<16,T=U,A=z,E=65535&A,x=A>>>16,C=65535&T,P=T>>>16,T=t[1],A=e[1],E+=65535&A,x+=A>>>16,C+=65535&T,P+=T>>>16,x+=E>>>16,C+=x>>>16,P+=C>>>16,t[1]=U=65535&C|P<<16,e[1]=z=65535&E|x<<16,T=L,A=H,E=65535&A,x=A>>>16,C=65535&T,P=T>>>16,T=t[2],A=e[2],E+=65535&A,x+=A>>>16,C+=65535&T,P+=T>>>16,x+=E>>>16,C+=x>>>16,P+=C>>>16,t[2]=L=65535&C|P<<16,e[2]=H=65535&E|x<<16,T=B,A=q,E=65535&A,x=A>>>16,C=65535&T,P=T>>>16,T=t[3],A=e[3],E+=65535&A,x+=A>>>16,C+=65535&T,P+=T>>>16,x+=E>>>16,C+=x>>>16,P+=C>>>16,t[3]=B=65535&C|P<<16,e[3]=q=65535&E|x<<16,T=I,A=F,E=65535&A,x=A>>>16,C=65535&T,P=T>>>16,T=t[4],A=e[4],E+=65535&A,x+=A>>>16,C+=65535&T,P+=T>>>16,x+=E>>>16,C+=x>>>16,P+=C>>>16,t[4]=I=65535&C|P<<16,e[4]=F=65535&E|x<<16,T=N,A=J,E=65535&A,x=A>>>16,C=65535&T,P=T>>>16,T=t[5],A=e[5],E+=65535&A,x+=A>>>16,C+=65535&T,P+=T>>>16,x+=E>>>16,C+=x>>>16,P+=C>>>16,t[5]=N=65535&C|P<<16,e[5]=J=65535&E|x<<16,T=D,A=X,E=65535&A,x=A>>>16,C=65535&T,P=T>>>16,T=t[6],A=e[6],E+=65535&A,x+=A>>>16,C+=65535&T,P+=T>>>16,x+=E>>>16,C+=x>>>16,P+=C>>>16,t[6]=D=65535&C|P<<16,e[6]=X=65535&E|x<<16,T=j,A=K,E=65535&A,x=A>>>16,C=65535&T,P=T>>>16,T=t[7],A=e[7],E+=65535&A,x+=A>>>16,C+=65535&T,P+=T>>>16,x+=E>>>16,C+=x>>>16,P+=C>>>16,t[7]=j=65535&C|P<<16,e[7]=K=65535&E|x<<16,G+=128,r-=128}return r}function D(t,n,r){var i,o=new Int32Array(8),s=new Int32Array(8),a=new Uint8Array(256),u=r;for(o[0]=1779033703,o[1]=3144134277,o[2]=1013904242,o[3]=2773480762,o[4]=1359893119,o[5]=2600822924,o[6]=528734635,o[7]=1541459225,s[0]=4089235720,s[1]=2227873595,s[2]=4271175723,s[3]=1595750129,s[4]=2917565137,s[5]=725511199,s[6]=4215389547,s[7]=327033209,N(o,s,n,r),r%=128,i=0;i<r;i++)a[i]=n[u-r+i];for(a[r]=128,r=256-128*(r<112?1:0),a[r-9]=0,e(a,r-8,u/536870912|0,u<<3),N(o,s,a,r),i=0;i<8;i++)e(t,8*i,o[i],s[i]);return 0}function j(t,e){var n=tt(),r=tt(),i=tt(),o=tt(),s=tt(),a=tt(),u=tt(),c=tt(),h=tt();E(n,t[1],t[0]),E(h,e[1],e[0]),x(n,n,h),A(r,t[0],t[1]),A(h,e[0],e[1]),x(r,r,h),x(i,t[3],e[3]),x(i,i,ut),x(o,t[2],e[2]),A(o,o,o),E(s,r,n),E(a,o,i),A(u,o,i),A(c,r,n),x(t[0],s,a),x(t[1],c,u),x(t[2],u,a),x(t[3],s,c)}function Y(t,e,n){var r;for(r=0;r<4;r++)w(t[r],e[r],n)}function z(t,e){var n=tt(),r=tt(),i=tt();P(i,e[2]),x(n,e[0],i),x(r,e[1],i),_(t,r),t[31]^=k(n)<<7}function H(t,e,n){var r,i;for(b(t[0],it),b(t[1],ot),b(t[2],ot),b(t[3],it),i=255;i>=0;--i)r=n[i/8|0]>>(7&i)&1,Y(t,e,r),j(e,t),j(t,t),Y(t,e,r)}function q(t,e){var n=[tt(),tt(),tt(),tt()];b(n[0],ct),b(n[1],ht),b(n[2],ot),x(n[3],ct,ht),H(t,n,e)}function F(t,e,n){var r,i=new Uint8Array(64),o=[tt(),tt(),tt(),tt()];for(n||et(e,32),D(i,e,32),i[0]&=248,i[31]&=127,i[31]|=64,q(o,i),z(t,o),r=0;r<32;r++)e[r+32]=t[r];return 0}function J(t,e){var n,r,i,o;for(r=63;r>=32;--r){for(n=0,i=r-32,o=r-12;i<o;++i)e[i]+=n-16*e[r]*vt[i-(r-32)],n=e[i]+128>>8,e[i]-=256*n;e[i]+=n,e[r]=0}for(n=0,i=0;i<32;i++)e[i]+=n-(e[31]>>4)*vt[i],n=e[i]>>8,e[i]&=255;for(i=0;i<32;i++)e[i]-=n*vt[i];for(r=0;r<32;r++)e[r+1]+=e[r]>>8,t[r]=255&e[r]}function X(t){var e,n=new Float64Array(64);for(e=0;e<64;e++)n[e]=t[e];for(e=0;e<64;e++)t[e]=0;J(t,n)}function K(t,e,n,r){var i,o,s=new Uint8Array(64),a=new Uint8Array(64),u=new Uint8Array(64),c=new Float64Array(64),h=[tt(),tt(),tt(),tt()];D(s,r,32),s[0]&=248,s[31]&=127,s[31]|=64;var f=n+64;for(i=0;i<n;i++)t[64+i]=e[i];for(i=0;i<32;i++)t[32+i]=s[32+i];for(D(u,t.subarray(32),n+32),X(u),q(h,u),z(t,h),i=32;i<64;i++)t[i]=r[i];for(D(a,t,n+64),X(a),i=0;i<64;i++)c[i]=0;for(i=0;i<32;i++)c[i]=u[i];for(i=0;i<32;i++)for(o=0;o<32;o++)c[i+o]+=a[i]*s[o];return J(t.subarray(32),c),f}function G(t,e){var n=tt(),r=tt(),i=tt(),o=tt(),s=tt(),a=tt(),u=tt();return b(t[2],ot),T(t[1],e),C(i,t[1]),x(o,i,at),E(i,i,t[2]),A(o,t[2],o),C(s,o),C(a,s),x(u,a,s),x(n,u,i),x(n,n,o),R(n,n),x(n,n,i),x(n,n,o),x(n,n,o),x(t[0],n,o),C(r,t[0]),x(r,r,o),S(r,i)&&x(t[0],t[0],ft),C(r,t[0]),x(r,r,o),S(r,i)?-1:(k(t[0])===e[31]>>7&&E(t[0],it,t[0]),x(t[3],t[0],t[1]),0)}function W(t,e,n,r){var i,s,a=new Uint8Array(32),u=new Uint8Array(64),c=[tt(),tt(),tt(),tt()],h=[tt(),tt(),tt(),tt()];if(s=-1,n<64)return-1;if(G(h,r))return-1;for(i=0;i<n;i++)t[i]=e[i];for(i=0;i<32;i++)t[i+32]=r[i];if(D(u,t,n),X(u),H(c,h,u),q(h,e.subarray(32)),j(c,h),z(a,c),n-=64,o(e,0,a,0)){for(i=0;i<n;i++)t[i]=0;return-1}for(i=0;i<n;i++)t[i]=e[i+64];return s=n}function V(t,e){if(t.length!==bt)throw new Error("bad key size");if(e.length!==mt)throw new Error("bad nonce size")}function Z(t,e){if(t.length!==Tt)throw new Error("bad public key size");if(e.length!==At)throw new Error("bad secret key size")}function Q(){for(var t=0;t<arguments.length;t++)if(!(arguments[t]instanceof Uint8Array))throw new TypeError("unexpected type, use Uint8Array")}function $(t){for(var e=0;e<t.length;e++)t[e]=0}var tt=function(t){var e,n=new Float64Array(16);if(t)for(e=0;e<t.length;e++)n[e]=t[e];return n},et=function(){throw new Error("no PRNG")},nt=new Uint8Array(16),rt=new Uint8Array(32);rt[0]=9;var it=tt(),ot=tt([1]),st=tt([56129,1]),at=tt([30883,4953,19914,30187,55467,16705,2637,112,59544,30585,16505,36039,65139,11119,27886,20995]),ut=tt([61785,9906,39828,60374,45398,33411,5274,224,53552,61171,33010,6542,64743,22239,55772,9222]),ct=tt([54554,36645,11616,51542,42930,38181,51040,26924,56412,64982,57905,49316,21502,52590,14035,8553]),ht=tt([26200,26214,26214,26214,26214,26214,26214,26214,26214,26214,26214,26214,26214,26214,26214,26214]),ft=tt([41136,18958,6951,50414,58488,44335,6150,12099,55207,15867,153,11085,57099,20417,9344,11139]),lt=new Uint8Array([101,120,112,97,110,100,32,51,50,45,98,121,116,101,32,107]),pt=function(t){this.buffer=new Uint8Array(16),this.r=new Uint16Array(10),this.h=new Uint16Array(10),this.pad=new Uint16Array(8),this.leftover=0,this.fin=0;var e,n,r,i,o,s,a,u;e=255&t[0]|(255&t[1])<<8,this.r[0]=8191&e,n=255&t[2]|(255&t[3])<<8,this.r[1]=8191&(e>>>13|n<<3),r=255&t[4]|(255&t[5])<<8,this.r[2]=7939&(n>>>10|r<<6),i=255&t[6]|(255&t[7])<<8,this.r[3]=8191&(r>>>7|i<<9),o=255&t[8]|(255&t[9])<<8,this.r[4]=255&(i>>>4|o<<12),this.r[5]=o>>>1&8190,s=255&t[10]|(255&t[11])<<8,this.r[6]=8191&(o>>>14|s<<2),a=255&t[12]|(255&t[13])<<8,this.r[7]=8065&(s>>>11|a<<5),u=255&t[14]|(255&t[15])<<8,this.r[8]=8191&(a>>>8|u<<8),this.r[9]=u>>>5&127,this.pad[0]=255&t[16]|(255&t[17])<<8,this.pad[1]=255&t[18]|(255&t[19])<<8,this.pad[2]=255&t[20]|(255&t[21])<<8,this.pad[3]=255&t[22]|(255&t[23])<<8,this.pad[4]=255&t[24]|(255&t[25])<<8,this.pad[5]=255&t[26]|(255&t[27])<<8,this.pad[6]=255&t[28]|(255&t[29])<<8,this.pad[7]=255&t[30]|(255&t[31])<<8};pt.prototype.blocks=function(t,e,n){for(var r,i,o,s,a,u,c,h,f,l,p,d,y,g,v,b,m,w,_,S=this.fin?0:2048,k=this.h[0],T=this.h[1],A=this.h[2],E=this.h[3],x=this.h[4],C=this.h[5],P=this.h[6],R=this.h[7],O=this.h[8],M=this.h[9],U=this.r[0],L=this.r[1],B=this.r[2],I=this.r[3],N=this.r[4],D=this.r[5],j=this.r[6],Y=this.r[7],z=this.r[8],H=this.r[9];n>=16;)r=255&t[e+0]|(255&t[e+1])<<8,k+=8191&r,i=255&t[e+2]|(255&t[e+3])<<8,T+=8191&(r>>>13|i<<3),o=255&t[e+4]|(255&t[e+5])<<8,A+=8191&(i>>>10|o<<6),s=255&t[e+6]|(255&t[e+7])<<8,E+=8191&(o>>>7|s<<9),a=255&t[e+8]|(255&t[e+9])<<8,x+=8191&(s>>>4|a<<12),C+=a>>>1&8191,u=255&t[e+10]|(255&t[e+11])<<8,P+=8191&(a>>>14|u<<2),c=255&t[e+12]|(255&t[e+13])<<8,R+=8191&(u>>>11|c<<5),h=255&t[e+14]|(255&t[e+15])<<8,O+=8191&(c>>>8|h<<8),M+=h>>>5|S,f=0,l=f,l+=k*U,l+=T*(5*H),l+=A*(5*z),l+=E*(5*Y),l+=x*(5*j),f=l>>>13,l&=8191,l+=C*(5*D),l+=P*(5*N),l+=R*(5*I),l+=O*(5*B),l+=M*(5*L),f+=l>>>13,l&=8191,p=f,p+=k*L,p+=T*U,p+=A*(5*H),p+=E*(5*z),p+=x*(5*Y),f=p>>>13,p&=8191,p+=C*(5*j),p+=P*(5*D),p+=R*(5*N),p+=O*(5*I),p+=M*(5*B),f+=p>>>13,p&=8191,d=f,d+=k*B,d+=T*L,d+=A*U,d+=E*(5*H),d+=x*(5*z),f=d>>>13,d&=8191,d+=C*(5*Y),d+=P*(5*j),d+=R*(5*D),d+=O*(5*N),d+=M*(5*I),f+=d>>>13,d&=8191,y=f,y+=k*I,y+=T*B,y+=A*L,y+=E*U,y+=x*(5*H),f=y>>>13,y&=8191,y+=C*(5*z),y+=P*(5*Y),y+=R*(5*j),y+=O*(5*D),y+=M*(5*N),f+=y>>>13,y&=8191,g=f,g+=k*N,g+=T*I,g+=A*B,g+=E*L,g+=x*U,f=g>>>13,g&=8191,g+=C*(5*H),g+=P*(5*z),g+=R*(5*Y),g+=O*(5*j),g+=M*(5*D),f+=g>>>13,g&=8191,v=f,v+=k*D,v+=T*N,v+=A*I,v+=E*B,v+=x*L,f=v>>>13,v&=8191,v+=C*U,v+=P*(5*H),v+=R*(5*z),v+=O*(5*Y),v+=M*(5*j),f+=v>>>13,v&=8191,b=f,b+=k*j,b+=T*D,b+=A*N,b+=E*I,b+=x*B,f=b>>>13,b&=8191,b+=C*L,b+=P*U,b+=R*(5*H),b+=O*(5*z),b+=M*(5*Y),f+=b>>>13,b&=8191,m=f,m+=k*Y,m+=T*j,m+=A*D,m+=E*N,m+=x*I,f=m>>>13,m&=8191,m+=C*B,m+=P*L,m+=R*U,m+=O*(5*H),m+=M*(5*z),f+=m>>>13,m&=8191,w=f,w+=k*z,w+=T*Y,w+=A*j,w+=E*D,w+=x*N,f=w>>>13,w&=8191,w+=C*I,w+=P*B,w+=R*L,w+=O*U,w+=M*(5*H),f+=w>>>13,w&=8191,_=f,_+=k*H,_+=T*z,_+=A*Y,_+=E*j,_+=x*D,f=_>>>13,_&=8191,_+=C*N,_+=P*I,_+=R*B,_+=O*L,_+=M*U,f+=_>>>13,_&=8191,f=(f<<2)+f|0,f=f+l|0,l=8191&f,f>>>=13,p+=f,k=l,T=p,A=d,E=y,x=g,C=v,P=b,R=m,O=w,M=_,e+=16,n-=16;this.h[0]=k,this.h[1]=T,this.h[2]=A,this.h[3]=E,this.h[4]=x,this.h[5]=C,this.h[6]=P,this.h[7]=R,this.h[8]=O,this.h[9]=M},pt.prototype.finish=function(t,e){var n,r,i,o,s=new Uint16Array(10);if(this.leftover){for(o=this.leftover,this.buffer[o++]=1;o<16;o++)this.buffer[o]=0;this.fin=1,this.blocks(this.buffer,0,16)}for(n=this.h[1]>>>13,this.h[1]&=8191,o=2;o<10;o++)this.h[o]+=n,n=this.h[o]>>>13,this.h[o]&=8191;for(this.h[0]+=5*n,n=this.h[0]>>>13,this.h[0]&=8191,this.h[1]+=n,n=this.h[1]>>>13,this.h[1]&=8191,this.h[2]+=n,s[0]=this.h[0]+5,n=s[0]>>>13,s[0]&=8191,o=1;o<10;o++)s[o]=this.h[o]+n,n=s[o]>>>13,s[o]&=8191;for(s[9]-=8192,r=(1^n)-1,o=0;o<10;o++)s[o]&=r;for(r=~r,o=0;o<10;o++)this.h[o]=this.h[o]&r|s[o];for(this.h[0]=65535&(this.h[0]|this.h[1]<<13),this.h[1]=65535&(this.h[1]>>>3|this.h[2]<<10),this.h[2]=65535&(this.h[2]>>>6|this.h[3]<<7),this.h[3]=65535&(this.h[3]>>>9|this.h[4]<<4),this.h[4]=65535&(this.h[4]>>>12|this.h[5]<<1|this.h[6]<<14),this.h[5]=65535&(this.h[6]>>>2|this.h[7]<<11),this.h[6]=65535&(this.h[7]>>>5|this.h[8]<<8),this.h[7]=65535&(this.h[8]>>>8|this.h[9]<<5),i=this.h[0]+this.pad[0],this.h[0]=65535&i,o=1;o<8;o++)i=(this.h[o]+this.pad[o]|0)+(i>>>16)|0,this.h[o]=65535&i;t[e+0]=this.h[0]>>>0&255,t[e+1]=this.h[0]>>>8&255,t[e+2]=this.h[1]>>>0&255,t[e+3]=this.h[1]>>>8&255,t[e+4]=this.h[2]>>>0&255,t[e+5]=this.h[2]>>>8&255,t[e+6]=this.h[3]>>>0&255,t[e+7]=this.h[3]>>>8&255,t[e+8]=this.h[4]>>>0&255,t[e+9]=this.h[4]>>>8&255,t[e+10]=this.h[5]>>>0&255,t[e+11]=this.h[5]>>>8&255,t[e+12]=this.h[6]>>>0&255,t[e+13]=this.h[6]>>>8&255,t[e+14]=this.h[7]>>>0&255,t[e+15]=this.h[7]>>>8&255},pt.prototype.update=function(t,e,n){var r,i;if(this.leftover){for(i=16-this.leftover,i>n&&(i=n),r=0;r<i;r++)this.buffer[this.leftover+r]=t[e+r];if(n-=i,e+=i,this.leftover+=i,this.leftover<16)return;this.blocks(this.buffer,0,16),this.leftover=0}if(n>=16&&(i=n-n%16,this.blocks(t,e,i),e+=i,n-=i),n){for(r=0;r<n;r++)this.buffer[this.leftover+r]=t[e+r];this.leftover+=n}};var dt=g,yt=v,gt=[1116352408,3609767458,1899447441,602891725,3049323471,3964484399,3921009573,2173295548,961987163,4081628472,1508970993,3053834265,2453635748,2937671579,2870763221,3664609560,3624381080,2734883394,310598401,1164996542,607225278,1323610764,1426881987,3590304994,1925078388,4068182383,2162078206,991336113,2614888103,633803317,3248222580,3479774868,3835390401,2666613458,4022224774,944711139,264347078,2341262773,604807628,2007800933,770255983,1495990901,1249150122,1856431235,1555081692,3175218132,1996064986,2198950837,2554220882,3999719339,2821834349,766784016,2952996808,2566594879,3210313671,3203337956,3336571891,1034457026,3584528711,2466948901,113926993,3758326383,338241895,168717936,666307205,1188179964,773529912,1546045734,1294757372,1522805485,1396182291,2643833823,1695183700,2343527390,1986661051,1014477480,2177026350,1206759142,2456956037,344077627,2730485921,1290863460,2820302411,3158454273,3259730800,3505952657,3345764771,106217008,3516065817,3606008344,3600352804,1432725776,4094571909,1467031594,275423344,851169720,430227734,3100823752,506948616,1363258195,659060556,3750685593,883997877,3785050280,958139571,3318307427,1322822218,3812723403,1537002063,2003034995,1747873779,3602036899,1955562222,1575990012,2024104815,1125592928,2227730452,2716904306,2361852424,442776044,2428436474,593698344,2756734187,3733110249,3204031479,2999351573,3329325298,3815920427,3391569614,3928383900,3515267271,566280711,3940187606,3454069534,4118630271,4000239992,116418474,1914138554,174292421,2731055270,289380356,3203993006,460393269,320620315,685471733,587496836,852142971,1086792851,1017036298,365543100,1126000580,2618297676,1288033470,3409855158,1501505948,4234509866,1607167915,987167468,1816402316,1246189591],vt=new Float64Array([237,211,245,92,26,99,18,88,214,156,247,162,222,249,222,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16]),bt=32,mt=24,wt=32,_t=16,St=32,kt=32,Tt=32,At=32,Et=32,xt=mt,Ct=wt,Pt=_t,Rt=64,Ot=32,Mt=64,Ut=32,Lt=64;t.lowlevel={crypto_core_hsalsa20:c,crypto_stream_xor:p,crypto_stream:l,crypto_stream_salsa20_xor:h,crypto_stream_salsa20:f,crypto_onetimeauth:d,crypto_onetimeauth_verify:y,crypto_verify_16:i,crypto_verify_32:o,crypto_secretbox:g,crypto_secretbox_open:v,crypto_scalarmult:O,crypto_scalarmult_base:M,crypto_box_beforenm:L,crypto_box_afternm:dt,crypto_box:B,crypto_box_open:I,crypto_box_keypair:U,crypto_hash:D,crypto_sign:K,crypto_sign_keypair:F,crypto_sign_open:W,crypto_secretbox_KEYBYTES:bt,crypto_secretbox_NONCEBYTES:mt,crypto_secretbox_ZEROBYTES:wt,crypto_secretbox_BOXZEROBYTES:_t,crypto_scalarmult_BYTES:St,crypto_scalarmult_SCALARBYTES:kt,crypto_box_PUBLICKEYBYTES:Tt,crypto_box_SECRETKEYBYTES:At,crypto_box_BEFORENMBYTES:Et,crypto_box_NONCEBYTES:xt,crypto_box_ZEROBYTES:Ct,crypto_box_BOXZEROBYTES:Pt,crypto_sign_BYTES:Rt,crypto_sign_PUBLICKEYBYTES:Ot,crypto_sign_SECRETKEYBYTES:Mt,crypto_sign_SEEDBYTES:Ut,crypto_hash_BYTES:Lt},t.randomBytes=function(t){var e=new Uint8Array(t);return et(e,t),e},t.secretbox=function(t,e,n){Q(t,e,n),V(n,e);for(var r=new Uint8Array(wt+t.length),i=new Uint8Array(r.length),o=0;o<t.length;o++)r[o+wt]=t[o];return g(i,r,r.length,e,n),i.subarray(_t)},t.secretbox.open=function(t,e,n){Q(t,e,n),V(n,e);for(var r=new Uint8Array(_t+t.length),i=new Uint8Array(r.length),o=0;o<t.length;o++)r[o+_t]=t[o];return r.length<32?null:0!==v(i,r,r.length,e,n)?null:i.subarray(wt)},t.secretbox.keyLength=bt,t.secretbox.nonceLength=mt,t.secretbox.overheadLength=_t,t.scalarMult=function(t,e){if(Q(t,e),t.length!==kt)throw new Error("bad n size");if(e.length!==St)throw new Error("bad p size");var n=new Uint8Array(St);return O(n,t,e),n},t.scalarMult.base=function(t){if(Q(t),t.length!==kt)throw new Error("bad n size");var e=new Uint8Array(St);return M(e,t),e},t.scalarMult.scalarLength=kt,t.scalarMult.groupElementLength=St,t.box=function(e,n,r,i){var o=t.box.before(r,i);return t.secretbox(e,n,o)},t.box.before=function(t,e){Q(t,e),Z(t,e);var n=new Uint8Array(Et);return L(n,t,e),n},t.box.after=t.secretbox,t.box.open=function(e,n,r,i){var o=t.box.before(r,i);return t.secretbox.open(e,n,o)},t.box.open.after=t.secretbox.open,t.box.keyPair=function(){var t=new Uint8Array(Tt),e=new Uint8Array(At);return U(t,e),{publicKey:t,secretKey:e}},t.box.keyPair.fromSecretKey=function(t){if(Q(t),t.length!==At)throw new Error("bad secret key size");var e=new Uint8Array(Tt);return M(e,t),{publicKey:e,secretKey:new Uint8Array(t)}},t.box.publicKeyLength=Tt,t.box.secretKeyLength=At,t.box.sharedKeyLength=Et,t.box.nonceLength=xt,t.box.overheadLength=t.secretbox.overheadLength,t.sign=function(t,e){if(Q(t,e),e.length!==Mt)throw new Error("bad secret key size");var n=new Uint8Array(Rt+t.length);return K(n,t,t.length,e),n},t.sign.open=function(t,e){if(Q(t,e),e.length!==Ot)throw new Error("bad public key size");var n=new Uint8Array(t.length),r=W(n,t,t.length,e);if(r<0)return null;for(var i=new Uint8Array(r),o=0;o<i.length;o++)i[o]=n[o];return i},t.sign.detached=function(e,n){for(var r=t.sign(e,n),i=new Uint8Array(Rt),o=0;o<i.length;o++)i[o]=r[o];return i},t.sign.detached.verify=function(t,e,n){if(Q(t,e,n),e.length!==Rt)throw new Error("bad signature size");if(n.length!==Ot)throw new Error("bad public key size");var r,i=new Uint8Array(Rt+t.length),o=new Uint8Array(Rt+t.length);for(r=0;r<Rt;r++)i[r]=e[r];for(r=0;r<t.length;r++)i[r+Rt]=t[r];return W(o,i,i.length,n)>=0},t.sign.keyPair=function(){var t=new Uint8Array(Ot),e=new Uint8Array(Mt);return F(t,e),{publicKey:t,secretKey:e}},t.sign.keyPair.fromSecretKey=function(t){if(Q(t),t.length!==Mt)throw new Error("bad secret key size");for(var e=new Uint8Array(Ot),n=0;n<e.length;n++)e[n]=t[32+n];return{publicKey:e,secretKey:new Uint8Array(t)}},t.sign.keyPair.fromSeed=function(t){if(Q(t),t.length!==Ut)throw new Error("bad seed size");for(var e=new Uint8Array(Ot),n=new Uint8Array(Mt),r=0;r<32;r++)n[r]=t[r];return F(e,n,!0),{publicKey:e,secretKey:n}},t.sign.publicKeyLength=Ot,t.sign.secretKeyLength=Mt,t.sign.seedLength=Ut,t.sign.signatureLength=Rt,t.hash=function(t){Q(t);var e=new Uint8Array(Lt);return D(e,t,t.length),e},t.hash.hashLength=Lt,t.verify=function(t,e){return Q(t,e),0!==t.length&&0!==e.length&&(t.length===e.length&&0===r(t,0,e,0,t.length))},t.setPRNG=function(t){et=t},function(){var e="undefined"!=typeof self?self.crypto||self.msCrypto:null;if(e&&e.getRandomValues){var r=65536;t.setPRNG(function(t,n){var i,o=new Uint8Array(n);for(i=0;i<n;i+=r)e.getRandomValues(o.subarray(i,i+Math.min(n-i,r)));for(i=0;i<n;i++)t[i]=o[i];$(o)})}else e=n(56),e&&e.randomBytes&&t.setPRNG(function(t,n){var r,i=e.randomBytes(n);for(r=0;r<n;r++)t[r]=i[r];$(i)})}()}("undefined"!=typeof t&&t.exports?t.exports:self.nacl=self.nacl||{})},function(t,e){},function(t,e,n){(function(e){!function(e,n){"use strict";"undefined"!=typeof t&&t.exports?t.exports=n():e.nacl?e.nacl.util=n():(e.nacl={},e.nacl.util=n())}(this,function(){"use strict";function t(t){if(!/^(?:[A-Za-z0-9+\/]{4})*(?:[A-Za-z0-9+\/]{2}==|[A-Za-z0-9+\/]{3}=)?$/.test(t))throw new TypeError("invalid encoding")}var n={};return n.decodeUTF8=function(t){if("string"!=typeof t)throw new TypeError("expected string");var e,n=unescape(encodeURIComponent(t)),r=new Uint8Array(n.length);for(e=0;e<n.length;e++)r[e]=n.charCodeAt(e);return r},n.encodeUTF8=function(t){var e,n=[];for(e=0;e<t.length;e++)n.push(String.fromCharCode(t[e]));return decodeURIComponent(escape(n.join("")))},"undefined"==typeof atob?"undefined"!=typeof e.from?(n.encodeBase64=function(t){return e.from(t).toString("base64")},n.decodeBase64=function(n){return t(n),new Uint8Array(Array.prototype.slice.call(e.from(n,"base64"),0))}):(n.encodeBase64=function(t){return new e(t).toString("base64")},n.decodeBase64=function(n){return t(n),new Uint8Array(Array.prototype.slice.call(new e(n,"base64"),0))}):(n.encodeBase64=function(t){var e,n=[],r=t.length;for(e=0;e<r;e++)n.push(String.fromCharCode(t[e]));return btoa(n.join(""))},n.decodeBase64=function(e){t(e);var n,r=atob(e),i=new Uint8Array(r.length);for(n=0;n<r.length;n++)i[n]=r.charCodeAt(n);return i}),n})}).call(e,n(58).Buffer)},function(t,e,n){/*!
	 * The buffer module from node.js, for the browser.
	 *
	 * @author   Feross Aboukhadijeh <feross@feross.org> <http://feross.org>
	 * @license  MIT
	 */
"use strict";function r(){try{var t=new Uint8Array(1);return t.__proto__={__proto__:Uint8Array.prototype,foo:function(){return 42}},42===t.foo()&&"function"==typeof t.subarray&&0===t.subarray(1,1).byteLength}catch(t){return!1}}function i(){return s.TYPED_ARRAY_SUPPORT?2147483647:1073741823}function o(t,e){if(i()<e)throw new RangeError("Invalid typed array length");return s.TYPED_ARRAY_SUPPORT?(t=new Uint8Array(e),t.__proto__=s.prototype):(null===t&&(t=new s(e)),t.length=e),t}function s(t,e,n){if(!(s.TYPED_ARRAY_SUPPORT||this instanceof s))return new s(t,e,n);if("number"==typeof t){if("string"==typeof e)throw new Error("If encoding is specified then the first argument must be a string");return h(this,t)}return a(this,t,e,n)}function a(t,e,n,r){if("number"==typeof e)throw new TypeError('"value" argument must not be a number');return"undefined"!=typeof ArrayBuffer&&e instanceof ArrayBuffer?p(t,e,n,r):"string"==typeof e?f(t,e,n):d(t,e)}function u(t){if("number"!=typeof t)throw new TypeError('"size" argument must be a number');if(t<0)throw new RangeError('"size" argument must not be negative')}function c(t,e,n,r){return u(e),e<=0?o(t,e):void 0!==n?"string"==typeof r?o(t,e).fill(n,r):o(t,e).fill(n):o(t,e)}function h(t,e){if(u(e),t=o(t,e<0?0:0|y(e)),!s.TYPED_ARRAY_SUPPORT)for(var n=0;n<e;++n)t[n]=0;return t}function f(t,e,n){if("string"==typeof n&&""!==n||(n="utf8"),!s.isEncoding(n))throw new TypeError('"encoding" must be a valid string encoding');var r=0|v(e,n);t=o(t,r);var i=t.write(e,n);return i!==r&&(t=t.slice(0,i)),t}function l(t,e){var n=e.length<0?0:0|y(e.length);t=o(t,n);for(var r=0;r<n;r+=1)t[r]=255&e[r];return t}function p(t,e,n,r){if(e.byteLength,n<0||e.byteLength<n)throw new RangeError("'offset' is out of bounds");if(e.byteLength<n+(r||0))throw new RangeError("'length' is out of bounds");return e=void 0===n&&void 0===r?new Uint8Array(e):void 0===r?new Uint8Array(e,n):new Uint8Array(e,n,r),s.TYPED_ARRAY_SUPPORT?(t=e,t.__proto__=s.prototype):t=l(t,e),t}function d(t,e){if(s.isBuffer(e)){var n=0|y(e.length);return t=o(t,n),0===t.length?t:(e.copy(t,0,0,n),t)}if(e){if("undefined"!=typeof ArrayBuffer&&e.buffer instanceof ArrayBuffer||"length"in e)return"number"!=typeof e.length||V(e.length)?o(t,0):l(t,e);if("Buffer"===e.type&&$(e.data))return l(t,e.data)}throw new TypeError("First argument must be a string, Buffer, ArrayBuffer, Array, or array-like object.")}function y(t){if(t>=i())throw new RangeError("Attempt to allocate Buffer larger than maximum size: 0x"+i().toString(16)+" bytes");return 0|t}function g(t){return+t!=t&&(t=0),s.alloc(+t)}function v(t,e){if(s.isBuffer(t))return t.length;if("undefined"!=typeof ArrayBuffer&&"function"==typeof ArrayBuffer.isView&&(ArrayBuffer.isView(t)||t instanceof ArrayBuffer))return t.byteLength;"string"!=typeof t&&(t=""+t);var n=t.length;if(0===n)return 0;for(var r=!1;;)switch(e){case"ascii":case"latin1":case"binary":return n;case"utf8":case"utf-8":case void 0:return J(t).length;case"ucs2":case"ucs-2":case"utf16le":case"utf-16le":return 2*n;case"hex":return n>>>1;case"base64":return G(t).length;default:if(r)return J(t).length;e=(""+e).toLowerCase(),r=!0}}function b(t,e,n){var r=!1;if((void 0===e||e<0)&&(e=0),e>this.length)return"";if((void 0===n||n>this.length)&&(n=this.length),n<=0)return"";if(n>>>=0,e>>>=0,n<=e)return"";for(t||(t="utf8");;)switch(t){case"hex":return U(this,e,n);case"utf8":case"utf-8":return P(this,e,n);case"ascii":return O(this,e,n);case"latin1":case"binary":return M(this,e,n);case"base64":return C(this,e,n);case"ucs2":case"ucs-2":case"utf16le":case"utf-16le":return L(this,e,n);default:if(r)throw new TypeError("Unknown encoding: "+t);t=(t+"").toLowerCase(),r=!0}}function m(t,e,n){var r=t[e];t[e]=t[n],t[n]=r}function w(t,e,n,r,i){if(0===t.length)return-1;if("string"==typeof n?(r=n,n=0):n>2147483647?n=2147483647:n<-2147483648&&(n=-2147483648),n=+n,isNaN(n)&&(n=i?0:t.length-1),n<0&&(n=t.length+n),n>=t.length){if(i)return-1;n=t.length-1}else if(n<0){if(!i)return-1;n=0}if("string"==typeof e&&(e=s.from(e,r)),s.isBuffer(e))return 0===e.length?-1:_(t,e,n,r,i);if("number"==typeof e)return e&=255,s.TYPED_ARRAY_SUPPORT&&"function"==typeof Uint8Array.prototype.indexOf?i?Uint8Array.prototype.indexOf.call(t,e,n):Uint8Array.prototype.lastIndexOf.call(t,e,n):_(t,[e],n,r,i);throw new TypeError("val must be string, number or Buffer")}function _(t,e,n,r,i){function o(t,e){return 1===s?t[e]:t.readUInt16BE(e*s)}var s=1,a=t.length,u=e.length;if(void 0!==r&&(r=String(r).toLowerCase(),"ucs2"===r||"ucs-2"===r||"utf16le"===r||"utf-16le"===r)){if(t.length<2||e.length<2)return-1;s=2,a/=2,u/=2,n/=2}var c;if(i){var h=-1;for(c=n;c<a;c++)if(o(t,c)===o(e,h===-1?0:c-h)){if(h===-1&&(h=c),c-h+1===u)return h*s}else h!==-1&&(c-=c-h),h=-1}else for(n+u>a&&(n=a-u),c=n;c>=0;c--){for(var f=!0,l=0;l<u;l++)if(o(t,c+l)!==o(e,l)){f=!1;break}if(f)return c}return-1}function S(t,e,n,r){n=Number(n)||0;var i=t.length-n;r?(r=Number(r),r>i&&(r=i)):r=i;var o=e.length;if(o%2!==0)throw new TypeError("Invalid hex string");r>o/2&&(r=o/2);for(var s=0;s<r;++s){var a=parseInt(e.substr(2*s,2),16);if(isNaN(a))return s;t[n+s]=a}return s}function k(t,e,n,r){return W(J(e,t.length-n),t,n,r)}function T(t,e,n,r){return W(X(e),t,n,r)}function A(t,e,n,r){return T(t,e,n,r)}function E(t,e,n,r){return W(G(e),t,n,r)}function x(t,e,n,r){return W(K(e,t.length-n),t,n,r)}function C(t,e,n){return 0===e&&n===t.length?Z.fromByteArray(t):Z.fromByteArray(t.slice(e,n))}function P(t,e,n){n=Math.min(t.length,n);for(var r=[],i=e;i<n;){var o=t[i],s=null,a=o>239?4:o>223?3:o>191?2:1;if(i+a<=n){var u,c,h,f;switch(a){case 1:o<128&&(s=o);break;case 2:u=t[i+1],128===(192&u)&&(f=(31&o)<<6|63&u,f>127&&(s=f));break;case 3:u=t[i+1],c=t[i+2],128===(192&u)&&128===(192&c)&&(f=(15&o)<<12|(63&u)<<6|63&c,f>2047&&(f<55296||f>57343)&&(s=f));break;case 4:u=t[i+1],c=t[i+2],h=t[i+3],128===(192&u)&&128===(192&c)&&128===(192&h)&&(f=(15&o)<<18|(63&u)<<12|(63&c)<<6|63&h,f>65535&&f<1114112&&(s=f))}}null===s?(s=65533,a=1):s>65535&&(s-=65536,r.push(s>>>10&1023|55296),s=56320|1023&s),r.push(s),i+=a}return R(r)}function R(t){var e=t.length;if(e<=tt)return String.fromCharCode.apply(String,t);for(var n="",r=0;r<e;)n+=String.fromCharCode.apply(String,t.slice(r,r+=tt));return n}function O(t,e,n){var r="";n=Math.min(t.length,n);for(var i=e;i<n;++i)r+=String.fromCharCode(127&t[i]);return r}function M(t,e,n){var r="";n=Math.min(t.length,n);for(var i=e;i<n;++i)r+=String.fromCharCode(t[i]);return r}function U(t,e,n){var r=t.length;(!e||e<0)&&(e=0),(!n||n<0||n>r)&&(n=r);for(var i="",o=e;o<n;++o)i+=F(t[o]);return i}function L(t,e,n){for(var r=t.slice(e,n),i="",o=0;o<r.length;o+=2)i+=String.fromCharCode(r[o]+256*r[o+1]);return i}function B(t,e,n){if(t%1!==0||t<0)throw new RangeError("offset is not uint");if(t+e>n)throw new RangeError("Trying to access beyond buffer length")}function I(t,e,n,r,i,o){if(!s.isBuffer(t))throw new TypeError('"buffer" argument must be a Buffer instance');if(e>i||e<o)throw new RangeError('"value" argument is out of bounds');if(n+r>t.length)throw new RangeError("Index out of range")}function N(t,e,n,r){e<0&&(e=65535+e+1);for(var i=0,o=Math.min(t.length-n,2);i<o;++i)t[n+i]=(e&255<<8*(r?i:1-i))>>>8*(r?i:1-i)}function D(t,e,n,r){e<0&&(e=4294967295+e+1);for(var i=0,o=Math.min(t.length-n,4);i<o;++i)t[n+i]=e>>>8*(r?i:3-i)&255}function j(t,e,n,r,i,o){if(n+r>t.length)throw new RangeError("Index out of range");if(n<0)throw new RangeError("Index out of range")}function Y(t,e,n,r,i){return i||j(t,e,n,4,3.4028234663852886e38,-3.4028234663852886e38),Q.write(t,e,n,r,23,4),n+4}function z(t,e,n,r,i){return i||j(t,e,n,8,1.7976931348623157e308,-1.7976931348623157e308),Q.write(t,e,n,r,52,8),n+8}function H(t){if(t=q(t).replace(et,""),t.length<2)return"";for(;t.length%4!==0;)t+="=";return t}function q(t){return t.trim?t.trim():t.replace(/^\s+|\s+$/g,"")}function F(t){return t<16?"0"+t.toString(16):t.toString(16)}function J(t,e){e=e||1/0;for(var n,r=t.length,i=null,o=[],s=0;s<r;++s){if(n=t.charCodeAt(s),n>55295&&n<57344){if(!i){if(n>56319){(e-=3)>-1&&o.push(239,191,189);continue}if(s+1===r){(e-=3)>-1&&o.push(239,191,189);continue}i=n;continue}if(n<56320){(e-=3)>-1&&o.push(239,191,189),i=n;continue}n=(i-55296<<10|n-56320)+65536}else i&&(e-=3)>-1&&o.push(239,191,189);if(i=null,n<128){if((e-=1)<0)break;o.push(n)}else if(n<2048){if((e-=2)<0)break;o.push(n>>6|192,63&n|128)}else if(n<65536){if((e-=3)<0)break;o.push(n>>12|224,n>>6&63|128,63&n|128)}else{if(!(n<1114112))throw new Error("Invalid code point");if((e-=4)<0)break;o.push(n>>18|240,n>>12&63|128,n>>6&63|128,63&n|128)}}return o}function X(t){for(var e=[],n=0;n<t.length;++n)e.push(255&t.charCodeAt(n));return e}function K(t,e){for(var n,r,i,o=[],s=0;s<t.length&&!((e-=2)<0);++s)n=t.charCodeAt(s),r=n>>8,i=n%256,o.push(i),o.push(r);return o}function G(t){return Z.toByteArray(H(t))}function W(t,e,n,r){for(var i=0;i<r&&!(i+n>=e.length||i>=t.length);++i)e[i+n]=t[i];return i}function V(t){return t!==t}var Z=n(59),Q=n(60),$=n(61);e.Buffer=s,e.SlowBuffer=g,e.INSPECT_MAX_BYTES=50,s.TYPED_ARRAY_SUPPORT=void 0!==window.TYPED_ARRAY_SUPPORT?window.TYPED_ARRAY_SUPPORT:r(),e.kMaxLength=i(),s.poolSize=8192,s._augment=function(t){return t.__proto__=s.prototype,t},s.from=function(t,e,n){return a(null,t,e,n)},s.TYPED_ARRAY_SUPPORT&&(s.prototype.__proto__=Uint8Array.prototype,s.__proto__=Uint8Array,"undefined"!=typeof Symbol&&Symbol.species&&s[Symbol.species]===s&&Object.defineProperty(s,Symbol.species,{value:null,configurable:!0})),s.alloc=function(t,e,n){return c(null,t,e,n)},s.allocUnsafe=function(t){return h(null,t)},s.allocUnsafeSlow=function(t){return h(null,t)},s.isBuffer=function(t){return!(null==t||!t._isBuffer)},s.compare=function(t,e){if(!s.isBuffer(t)||!s.isBuffer(e))throw new TypeError("Arguments must be Buffers");if(t===e)return 0;for(var n=t.length,r=e.length,i=0,o=Math.min(n,r);i<o;++i)if(t[i]!==e[i]){n=t[i],r=e[i];break}return n<r?-1:r<n?1:0},s.isEncoding=function(t){switch(String(t).toLowerCase()){case"hex":case"utf8":case"utf-8":case"ascii":case"latin1":case"binary":case"base64":case"ucs2":case"ucs-2":case"utf16le":case"utf-16le":return!0;default:return!1}},s.concat=function(t,e){if(!$(t))throw new TypeError('"list" argument must be an Array of Buffers');if(0===t.length)return s.alloc(0);var n;if(void 0===e)for(e=0,n=0;n<t.length;++n)e+=t[n].length;var r=s.allocUnsafe(e),i=0;for(n=0;n<t.length;++n){var o=t[n];if(!s.isBuffer(o))throw new TypeError('"list" argument must be an Array of Buffers');o.copy(r,i),i+=o.length}return r},s.byteLength=v,s.prototype._isBuffer=!0,s.prototype.swap16=function(){var t=this.length;if(t%2!==0)throw new RangeError("Buffer size must be a multiple of 16-bits");for(var e=0;e<t;e+=2)m(this,e,e+1);return this},s.prototype.swap32=function(){var t=this.length;if(t%4!==0)throw new RangeError("Buffer size must be a multiple of 32-bits");for(var e=0;e<t;e+=4)m(this,e,e+3),m(this,e+1,e+2);return this},s.prototype.swap64=function(){var t=this.length;if(t%8!==0)throw new RangeError("Buffer size must be a multiple of 64-bits");for(var e=0;e<t;e+=8)m(this,e,e+7),m(this,e+1,e+6),m(this,e+2,e+5),m(this,e+3,e+4);return this},s.prototype.toString=function(){var t=0|this.length;return 0===t?"":0===arguments.length?P(this,0,t):b.apply(this,arguments)},s.prototype.equals=function(t){if(!s.isBuffer(t))throw new TypeError("Argument must be a Buffer");return this===t||0===s.compare(this,t)},s.prototype.inspect=function(){var t="",n=e.INSPECT_MAX_BYTES;return this.length>0&&(t=this.toString("hex",0,n).match(/.{2}/g).join(" "),this.length>n&&(t+=" ... ")),"<Buffer "+t+">"},s.prototype.compare=function(t,e,n,r,i){if(!s.isBuffer(t))throw new TypeError("Argument must be a Buffer");if(void 0===e&&(e=0),void 0===n&&(n=t?t.length:0),void 0===r&&(r=0),void 0===i&&(i=this.length),e<0||n>t.length||r<0||i>this.length)throw new RangeError("out of range index");if(r>=i&&e>=n)return 0;if(r>=i)return-1;if(e>=n)return 1;if(e>>>=0,n>>>=0,r>>>=0,i>>>=0,this===t)return 0;for(var o=i-r,a=n-e,u=Math.min(o,a),c=this.slice(r,i),h=t.slice(e,n),f=0;f<u;++f)if(c[f]!==h[f]){o=c[f],a=h[f];break}return o<a?-1:a<o?1:0},s.prototype.includes=function(t,e,n){return this.indexOf(t,e,n)!==-1},s.prototype.indexOf=function(t,e,n){return w(this,t,e,n,!0)},s.prototype.lastIndexOf=function(t,e,n){return w(this,t,e,n,!1)},s.prototype.write=function(t,e,n,r){if(void 0===e)r="utf8",n=this.length,e=0;else if(void 0===n&&"string"==typeof e)r=e,n=this.length,e=0;else{if(!isFinite(e))throw new Error("Buffer.write(string, encoding, offset[, length]) is no longer supported");e|=0,isFinite(n)?(n|=0,void 0===r&&(r="utf8")):(r=n,n=void 0)}var i=this.length-e;if((void 0===n||n>i)&&(n=i),t.length>0&&(n<0||e<0)||e>this.length)throw new RangeError("Attempt to write outside buffer bounds");r||(r="utf8");for(var o=!1;;)switch(r){case"hex":return S(this,t,e,n);case"utf8":case"utf-8":return k(this,t,e,n);case"ascii":return T(this,t,e,n);case"latin1":case"binary":return A(this,t,e,n);case"base64":return E(this,t,e,n);case"ucs2":case"ucs-2":case"utf16le":case"utf-16le":return x(this,t,e,n);default:if(o)throw new TypeError("Unknown encoding: "+r);r=(""+r).toLowerCase(),o=!0}},s.prototype.toJSON=function(){return{type:"Buffer",data:Array.prototype.slice.call(this._arr||this,0)}};var tt=4096;s.prototype.slice=function(t,e){var n=this.length;t=~~t,e=void 0===e?n:~~e,t<0?(t+=n,t<0&&(t=0)):t>n&&(t=n),e<0?(e+=n,e<0&&(e=0)):e>n&&(e=n),e<t&&(e=t);var r;if(s.TYPED_ARRAY_SUPPORT)r=this.subarray(t,e),r.__proto__=s.prototype;else{var i=e-t;r=new s(i,void 0);for(var o=0;o<i;++o)r[o]=this[o+t]}return r},s.prototype.readUIntLE=function(t,e,n){t|=0,e|=0,n||B(t,e,this.length);for(var r=this[t],i=1,o=0;++o<e&&(i*=256);)r+=this[t+o]*i;return r},s.prototype.readUIntBE=function(t,e,n){t|=0,e|=0,n||B(t,e,this.length);for(var r=this[t+--e],i=1;e>0&&(i*=256);)r+=this[t+--e]*i;return r},s.prototype.readUInt8=function(t,e){return e||B(t,1,this.length),this[t]},s.prototype.readUInt16LE=function(t,e){return e||B(t,2,this.length),this[t]|this[t+1]<<8},s.prototype.readUInt16BE=function(t,e){return e||B(t,2,this.length),this[t]<<8|this[t+1]},s.prototype.readUInt32LE=function(t,e){return e||B(t,4,this.length),(this[t]|this[t+1]<<8|this[t+2]<<16)+16777216*this[t+3]},s.prototype.readUInt32BE=function(t,e){return e||B(t,4,this.length),16777216*this[t]+(this[t+1]<<16|this[t+2]<<8|this[t+3])},s.prototype.readIntLE=function(t,e,n){t|=0,e|=0,n||B(t,e,this.length);for(var r=this[t],i=1,o=0;++o<e&&(i*=256);)r+=this[t+o]*i;return i*=128,r>=i&&(r-=Math.pow(2,8*e)),r},s.prototype.readIntBE=function(t,e,n){t|=0,e|=0,n||B(t,e,this.length);for(var r=e,i=1,o=this[t+--r];r>0&&(i*=256);)o+=this[t+--r]*i;return i*=128,o>=i&&(o-=Math.pow(2,8*e)),o},s.prototype.readInt8=function(t,e){return e||B(t,1,this.length),128&this[t]?(255-this[t]+1)*-1:this[t]},s.prototype.readInt16LE=function(t,e){e||B(t,2,this.length);var n=this[t]|this[t+1]<<8;return 32768&n?4294901760|n:n},s.prototype.readInt16BE=function(t,e){e||B(t,2,this.length);var n=this[t+1]|this[t]<<8;return 32768&n?4294901760|n:n},s.prototype.readInt32LE=function(t,e){return e||B(t,4,this.length),this[t]|this[t+1]<<8|this[t+2]<<16|this[t+3]<<24},s.prototype.readInt32BE=function(t,e){return e||B(t,4,this.length),this[t]<<24|this[t+1]<<16|this[t+2]<<8|this[t+3]},s.prototype.readFloatLE=function(t,e){return e||B(t,4,this.length),Q.read(this,t,!0,23,4)},s.prototype.readFloatBE=function(t,e){return e||B(t,4,this.length),Q.read(this,t,!1,23,4)},s.prototype.readDoubleLE=function(t,e){return e||B(t,8,this.length),Q.read(this,t,!0,52,8)},s.prototype.readDoubleBE=function(t,e){return e||B(t,8,this.length),Q.read(this,t,!1,52,8)},s.prototype.writeUIntLE=function(t,e,n,r){if(t=+t,e|=0,n|=0,!r){var i=Math.pow(2,8*n)-1;I(this,t,e,n,i,0)}var o=1,s=0;for(this[e]=255&t;++s<n&&(o*=256);)this[e+s]=t/o&255;return e+n},s.prototype.writeUIntBE=function(t,e,n,r){if(t=+t,e|=0,n|=0,!r){var i=Math.pow(2,8*n)-1;I(this,t,e,n,i,0)}var o=n-1,s=1;for(this[e+o]=255&t;--o>=0&&(s*=256);)this[e+o]=t/s&255;return e+n},s.prototype.writeUInt8=function(t,e,n){return t=+t,e|=0,n||I(this,t,e,1,255,0),s.TYPED_ARRAY_SUPPORT||(t=Math.floor(t)),this[e]=255&t,e+1},s.prototype.writeUInt16LE=function(t,e,n){return t=+t,e|=0,n||I(this,t,e,2,65535,0),s.TYPED_ARRAY_SUPPORT?(this[e]=255&t,this[e+1]=t>>>8):N(this,t,e,!0),e+2},s.prototype.writeUInt16BE=function(t,e,n){return t=+t,e|=0,n||I(this,t,e,2,65535,0),s.TYPED_ARRAY_SUPPORT?(this[e]=t>>>8,this[e+1]=255&t):N(this,t,e,!1),e+2},s.prototype.writeUInt32LE=function(t,e,n){return t=+t,e|=0,n||I(this,t,e,4,4294967295,0),s.TYPED_ARRAY_SUPPORT?(this[e+3]=t>>>24,this[e+2]=t>>>16,this[e+1]=t>>>8,this[e]=255&t):D(this,t,e,!0),e+4},s.prototype.writeUInt32BE=function(t,e,n){return t=+t,e|=0,n||I(this,t,e,4,4294967295,0),s.TYPED_ARRAY_SUPPORT?(this[e]=t>>>24,this[e+1]=t>>>16,this[e+2]=t>>>8,this[e+3]=255&t):D(this,t,e,!1),e+4},s.prototype.writeIntLE=function(t,e,n,r){if(t=+t,e|=0,!r){var i=Math.pow(2,8*n-1);I(this,t,e,n,i-1,-i)}var o=0,s=1,a=0;for(this[e]=255&t;++o<n&&(s*=256);)t<0&&0===a&&0!==this[e+o-1]&&(a=1),this[e+o]=(t/s>>0)-a&255;return e+n},s.prototype.writeIntBE=function(t,e,n,r){if(t=+t,e|=0,!r){var i=Math.pow(2,8*n-1);I(this,t,e,n,i-1,-i)}var o=n-1,s=1,a=0;for(this[e+o]=255&t;--o>=0&&(s*=256);)t<0&&0===a&&0!==this[e+o+1]&&(a=1),this[e+o]=(t/s>>0)-a&255;return e+n},s.prototype.writeInt8=function(t,e,n){return t=+t,e|=0,n||I(this,t,e,1,127,-128),s.TYPED_ARRAY_SUPPORT||(t=Math.floor(t)),t<0&&(t=255+t+1),this[e]=255&t,e+1},s.prototype.writeInt16LE=function(t,e,n){return t=+t,e|=0,n||I(this,t,e,2,32767,-32768),s.TYPED_ARRAY_SUPPORT?(this[e]=255&t,this[e+1]=t>>>8):N(this,t,e,!0),e+2},s.prototype.writeInt16BE=function(t,e,n){return t=+t,e|=0,n||I(this,t,e,2,32767,-32768),s.TYPED_ARRAY_SUPPORT?(this[e]=t>>>8,this[e+1]=255&t):N(this,t,e,!1),e+2},s.prototype.writeInt32LE=function(t,e,n){return t=+t,e|=0,n||I(this,t,e,4,2147483647,-2147483648),s.TYPED_ARRAY_SUPPORT?(this[e]=255&t,this[e+1]=t>>>8,this[e+2]=t>>>16,this[e+3]=t>>>24):D(this,t,e,!0),e+4},s.prototype.writeInt32BE=function(t,e,n){return t=+t,e|=0,n||I(this,t,e,4,2147483647,-2147483648),t<0&&(t=4294967295+t+1),s.TYPED_ARRAY_SUPPORT?(this[e]=t>>>24,this[e+1]=t>>>16,this[e+2]=t>>>8,this[e+3]=255&t):D(this,t,e,!1),e+4},s.prototype.writeFloatLE=function(t,e,n){return Y(this,t,e,!0,n)},s.prototype.writeFloatBE=function(t,e,n){return Y(this,t,e,!1,n)},s.prototype.writeDoubleLE=function(t,e,n){return z(this,t,e,!0,n)},s.prototype.writeDoubleBE=function(t,e,n){return z(this,t,e,!1,n)},s.prototype.copy=function(t,e,n,r){if(n||(n=0),r||0===r||(r=this.length),e>=t.length&&(e=t.length),e||(e=0),r>0&&r<n&&(r=n),r===n)return 0;if(0===t.length||0===this.length)return 0;if(e<0)throw new RangeError("targetStart out of bounds");if(n<0||n>=this.length)throw new RangeError("sourceStart out of bounds");if(r<0)throw new RangeError("sourceEnd out of bounds");r>this.length&&(r=this.length),t.length-e<r-n&&(r=t.length-e+n);var i,o=r-n;if(this===t&&n<e&&e<r)for(i=o-1;i>=0;--i)t[i+e]=this[i+n];else if(o<1e3||!s.TYPED_ARRAY_SUPPORT)for(i=0;i<o;++i)t[i+e]=this[i+n];else Uint8Array.prototype.set.call(t,this.subarray(n,n+o),e);return o},s.prototype.fill=function(t,e,n,r){if("string"==typeof t){if("string"==typeof e?(r=e,e=0,n=this.length):"string"==typeof n&&(r=n,n=this.length),1===t.length){var i=t.charCodeAt(0);i<256&&(t=i)}if(void 0!==r&&"string"!=typeof r)throw new TypeError("encoding must be a string");if("string"==typeof r&&!s.isEncoding(r))throw new TypeError("Unknown encoding: "+r)}else"number"==typeof t&&(t&=255);if(e<0||this.length<e||this.length<n)throw new RangeError("Out of range index");if(n<=e)return this;e>>>=0,n=void 0===n?this.length:n>>>0,t||(t=0);var o;if("number"==typeof t)for(o=e;o<n;++o)this[o]=t;else{var a=s.isBuffer(t)?t:J(new s(t,r).toString()),u=a.length;for(o=0;o<n-e;++o)this[o+e]=a[o%u]}return this};var et=/[^+\/0-9A-Za-z-_]/g},function(t,e){"use strict";function n(t){var e=t.length;if(e%4>0)throw new Error("Invalid string. Length must be a multiple of 4");var n=t.indexOf("=");n===-1&&(n=e);var r=n===e?0:4-n%4;return[n,r]}function r(t){var e=n(t),r=e[0],i=e[1];return 3*(r+i)/4-i}function i(t,e,n){return 3*(e+n)/4-n}function o(t){for(var e,r=n(t),o=r[0],s=r[1],a=new f(i(t,o,s)),u=0,c=s>0?o-4:o,l=0;l<c;l+=4)e=h[t.charCodeAt(l)]<<18|h[t.charCodeAt(l+1)]<<12|h[t.charCodeAt(l+2)]<<6|h[t.charCodeAt(l+3)],a[u++]=e>>16&255,a[u++]=e>>8&255,a[u++]=255&e;return 2===s&&(e=h[t.charCodeAt(l)]<<2|h[t.charCodeAt(l+1)]>>4,a[u++]=255&e),1===s&&(e=h[t.charCodeAt(l)]<<10|h[t.charCodeAt(l+1)]<<4|h[t.charCodeAt(l+2)]>>2,a[u++]=e>>8&255,a[u++]=255&e),a}function s(t){return c[t>>18&63]+c[t>>12&63]+c[t>>6&63]+c[63&t]}function a(t,e,n){for(var r,i=[],o=e;o<n;o+=3)r=(t[o]<<16&16711680)+(t[o+1]<<8&65280)+(255&t[o+2]),i.push(s(r));return i.join("")}function u(t){for(var e,n=t.length,r=n%3,i=[],o=16383,s=0,u=n-r;s<u;s+=o)i.push(a(t,s,s+o>u?u:s+o));return 1===r?(e=t[n-1],i.push(c[e>>2]+c[e<<4&63]+"==")):2===r&&(e=(t[n-2]<<8)+t[n-1],i.push(c[e>>10]+c[e>>4&63]+c[e<<2&63]+"=")),i.join("")}e.byteLength=r,e.toByteArray=o,e.fromByteArray=u;for(var c=[],h=[],f="undefined"!=typeof Uint8Array?Uint8Array:Array,l="ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz0123456789+/",p=0,d=l.length;p<d;++p)c[p]=l[p],h[l.charCodeAt(p)]=p;h["-".charCodeAt(0)]=62,h["_".charCodeAt(0)]=63},function(t,e){e.read=function(t,e,n,r,i){var o,s,a=8*i-r-1,u=(1<<a)-1,c=u>>1,h=-7,f=n?i-1:0,l=n?-1:1,p=t[e+f];for(f+=l,o=p&(1<<-h)-1,p>>=-h,h+=a;h>0;o=256*o+t[e+f],f+=l,h-=8);for(s=o&(1<<-h)-1,o>>=-h,h+=r;h>0;s=256*s+t[e+f],f+=l,h-=8);if(0===o)o=1-c;else{if(o===u)return s?NaN:(p?-1:1)*(1/0);s+=Math.pow(2,r),o-=c}return(p?-1:1)*s*Math.pow(2,o-r)},e.write=function(t,e,n,r,i,o){var s,a,u,c=8*o-i-1,h=(1<<c)-1,f=h>>1,l=23===i?Math.pow(2,-24)-Math.pow(2,-77):0,p=r?0:o-1,d=r?1:-1,y=e<0||0===e&&1/e<0?1:0;for(e=Math.abs(e),isNaN(e)||e===1/0?(a=isNaN(e)?1:0,s=h):(s=Math.floor(Math.log(e)/Math.LN2),e*(u=Math.pow(2,-s))<1&&(s--,u*=2),e+=s+f>=1?l/u:l*Math.pow(2,1-f),e*u>=2&&(s++,u/=2),s+f>=h?(a=0,s=h):s+f>=1?(a=(e*u-1)*Math.pow(2,i),s+=f):(a=e*Math.pow(2,f-1)*Math.pow(2,i),s=0));i>=8;t[n+p]=255&a,p+=d,a/=256,i-=8);for(s=s<<i|a,c+=i;c>0;t[n+p]=255&s,p+=d,s/=256,c-=8);t[n+p-d]|=128*y}},function(t,e){var n={}.toString;t.exports=Array.isArray||function(t){return"[object Array]"==n.call(t)}},function(t,e,n){"use strict";var r=this&&this.__extends||function(t,e){function n(){this.constructor=t}for(var r in e)e.hasOwnProperty(r)&&(t[r]=e[r]);t.prototype=null===e?Object.create(e):(n.prototype=e.prototype,new n)},i=n(24),o=n(12),s=n(8),a=n(9),u=n(2),c=function(t){function e(e,n){var r=this;t.call(this),this.key=e,this.options=n||{},this.state="initialized",this.connection=null,this.usingTLS=!!n.useTLS,this.timeline=this.options.timeline,this.errorCallbacks=this.buildErrorCallbacks(),this.connectionCallbacks=this.buildConnectionCallbacks(this.errorCallbacks),this.handshakeCallbacks=this.buildHandshakeCallbacks(this.errorCallbacks);var i=u.default.getNetwork();i.bind("online",function(){r.timeline.info({netinfo:"online"}),"connecting"!==r.state&&"unavailable"!==r.state||r.retryIn(0)}),i.bind("offline",function(){r.timeline.info({netinfo:"offline"}),r.connection&&r.sendActivityCheck()}),this.updateStrategy()}return r(e,t),e.prototype.connect=function(){if(!this.connection&&!this.runner){if(!this.strategy.isSupported())return void this.updateState("failed");this.updateState("connecting"),this.startConnecting(),this.setUnavailableTimer()}},e.prototype.send=function(t){return!!this.connection&&this.connection.send(t)},e.prototype.send_event=function(t,e,n){return!!this.connection&&this.connection.send_event(t,e,n)},e.prototype.disconnect=function(){this.disconnectInternally(),this.updateState("disconnected")},e.prototype.isUsingTLS=function(){return this.usingTLS},e.prototype.startConnecting=function(){var t=this,e=function(n,r){n?t.runner=t.strategy.connect(0,e):"error"===r.action?(t.emit("error",{type:"HandshakeError",error:r.error}),t.timeline.error({handshakeError:r.error})):(t.abortConnecting(),t.handshakeCallbacks[r.action](r))};this.runner=this.strategy.connect(0,e)},e.prototype.abortConnecting=function(){this.runner&&(this.runner.abort(),this.runner=null)},e.prototype.disconnectInternally=function(){if(this.abortConnecting(),this.clearRetryTimer(),this.clearUnavailableTimer(),this.connection){var t=this.abandonConnection();t.close()}},e.prototype.updateStrategy=function(){this.strategy=this.options.getStrategy({key:this.key,timeline:this.timeline,useTLS:this.usingTLS})},e.prototype.retryIn=function(t){var e=this;this.timeline.info({action:"retry",delay:t}),t>0&&this.emit("connecting_in",Math.round(t/1e3)),this.retryTimer=new o.OneOffTimer(t||0,function(){e.disconnectInternally(),e.connect()})},e.prototype.clearRetryTimer=function(){this.retryTimer&&(this.retryTimer.ensureAborted(),this.retryTimer=null)},e.prototype.setUnavailableTimer=function(){var t=this;this.unavailableTimer=new o.OneOffTimer(this.options.unavailableTimeout,function(){t.updateState("unavailable")})},e.prototype.clearUnavailableTimer=function(){this.unavailableTimer&&this.unavailableTimer.ensureAborted()},e.prototype.sendActivityCheck=function(){var t=this;this.stopActivityCheck(),this.connection.ping(),this.activityTimer=new o.OneOffTimer(this.options.pongTimeout,function(){t.timeline.error({pong_timed_out:t.options.pongTimeout}),t.retryIn(0)})},e.prototype.resetActivityCheck=function(){var t=this;this.stopActivityCheck(),this.connection&&!this.connection.handlesActivityChecks()&&(this.activityTimer=new o.OneOffTimer(this.activityTimeout,function(){t.sendActivityCheck()}))},e.prototype.stopActivityCheck=function(){this.activityTimer&&this.activityTimer.ensureAborted()},e.prototype.buildConnectionCallbacks=function(t){var e=this;return a.extend({},t,{message:function(t){e.resetActivityCheck(),e.emit("message",t)},ping:function(){e.send_event("pusher:pong",{})},activity:function(){e.resetActivityCheck()},error:function(t){e.emit("error",{type:"WebSocketError",error:t})},closed:function(){e.abandonConnection(),e.shouldRetry()&&e.retryIn(1e3)}})},e.prototype.buildHandshakeCallbacks=function(t){var e=this;return a.extend({},t,{connected:function(t){e.activityTimeout=Math.min(e.options.activityTimeout,t.activityTimeout,t.connection.activityTimeout||1/0),e.clearUnavailableTimer(),e.setConnection(t.connection),e.socket_id=e.connection.id,e.updateState("connected",{socket_id:e.socket_id})}})},e.prototype.buildErrorCallbacks=function(){var t=this,e=function(e){return function(n){n.error&&t.emit("error",{type:"WebSocketError",error:n.error}),e(n)}};return{tls_only:e(function(){t.usingTLS=!0,t.updateStrategy(),t.retryIn(0)}),refused:e(function(){t.disconnect()}),backoff:e(function(){t.retryIn(1e3)}),retry:e(function(){t.retryIn(0)})}},e.prototype.setConnection=function(t){this.connection=t;for(var e in this.connectionCallbacks)this.connection.bind(e,this.connectionCallbacks[e]);this.resetActivityCheck()},e.prototype.abandonConnection=function(){if(this.connection){this.stopActivityCheck();for(var t in this.connectionCallbacks)this.connection.unbind(t,this.connectionCallbacks[t]);var e=this.connection;return this.connection=null,e}},e.prototype.updateState=function(t,e){var n=this.state;if(this.state=t,n!==t){var r=t;"connected"===r&&(r+=" with new socket ID "+e.socket_id),s.default.debug("State changed",n+" -> "+r),this.timeline.info({state:t,params:e}),this.emit("state_change",{previous:n,current:t}),this.emit(t,e)}},e.prototype.shouldRetry=function(){return"connecting"===this.state||"connected"===this.state},e}(i.default);e.__esModule=!0,e.default=c},function(t,e,n){"use strict";function r(t,e){if(0===t.indexOf("private-encrypted-")){if("ReactNative"==navigator.product){var n="Encrypted channels are not yet supported when using React Native builds.";throw new s.UnsupportedFeature(n)}return o.default.createEncryptedChannel(t,e)}return 0===t.indexOf("private-")?o.default.createPrivateChannel(t,e):0===t.indexOf("presence-")?o.default.createPresenceChannel(t,e):o.default.createChannel(t,e)}var i=n(9),o=n(43),s=n(31),a=function(){function t(){this.channels={}}return t.prototype.add=function(t,e){return this.channels[t]||(this.channels[t]=r(t,e)),this.channels[t]},t.prototype.all=function(){return i.values(this.channels)},t.prototype.find=function(t){return this.channels[t]},t.prototype.remove=function(t){var e=this.channels[t];return delete this.channels[t],e},t.prototype.disconnect=function(){i.objectApply(this.channels,function(t){t.disconnect()})},t}();e.__esModule=!0,e.default=a},function(t,e,n){"use strict";function r(t,e){return o.default.defer(function(){e(t)}),{abort:function(){},forceMinPriority:function(){}}}var i=n(43),o=n(11),s=n(31),a=n(9),u=function(){function t(t,e,n,r){this.name=t,this.priority=e,this.transport=n,this.options=r||{}}return t.prototype.isSupported=function(){return this.transport.isSupported({useTLS:this.options.useTLS})},t.prototype.connect=function(t,e){var n=this;if(!this.isSupported())return r(new s.UnsupportedStrategy,e);if(this.priority<t)return r(new s.TransportPriorityTooLow,e);var o=!1,u=this.transport.createConnection(this.name,this.priority,this.options.key,this.options),c=null,h=function(){u.unbind("initialized",h),u.connect()},f=function(){c=i.default.createHandshake(u,function(t){o=!0,d(),e(null,t)})},l=function(t){d(),e(t)},p=function(){d();var t;t=a.safeJSONStringify(u),e(new s.TransportClosed(t))},d=function(){u.unbind("initialized",h),u.unbind("open",f),u.unbind("error",l),u.unbind("closed",p)};return u.bind("initialized",h),u.bind("open",f),u.bind("error",l),u.bind("closed",p),u.initialize(),{abort:function(){o||(d(),c?c.close():u.close())},forceMinPriority:function(t){o||n.priority<t&&(c?c.close():u.close())}}},t}();e.__esModule=!0,e.default=u},function(t,e,n){"use strict";var r=n(9),i=n(11),o=n(12),s=function(){function t(t,e){this.strategies=t,this.loop=Boolean(e.loop),this.failFast=Boolean(e.failFast),this.timeout=e.timeout,this.timeoutLimit=e.timeoutLimit}return t.prototype.isSupported=function(){return r.any(this.strategies,i.default.method("isSupported"))},t.prototype.connect=function(t,e){var n=this,r=this.strategies,i=0,o=this.timeout,s=null,a=function(u,c){c?e(null,c):(i+=1,n.loop&&(i%=r.length),i<r.length?(o&&(o*=2,n.timeoutLimit&&(o=Math.min(o,n.timeoutLimit))),s=n.tryStrategy(r[i],t,{timeout:o,failFast:n.failFast},a)):e(!0))};return s=this.tryStrategy(r[i],t,{timeout:o,failFast:this.failFast},a),{abort:function(){s.abort()},forceMinPriority:function(e){t=e,s&&s.forceMinPriority(e)}}},t.prototype.tryStrategy=function(t,e,n,r){var i=null,s=null;return n.timeout>0&&(i=new o.OneOffTimer(n.timeout,function(){s.abort(),r(!0)})),s=t.connect(e,function(t,e){t&&i&&i.isRunning()&&!n.failFast||(i&&i.ensureAborted(),r(t,e))}),{abort:function(){i&&i.ensureAborted(),s.abort()},forceMinPriority:function(t){s.forceMinPriority(t)}}},t}();e.__esModule=!0,e.default=s},function(t,e,n){"use strict";function r(t,e,n){var r=s.map(t,function(t,r,i,o){return t.connect(e,n(r,o))});return{abort:function(){s.apply(r,o)},forceMinPriority:function(t){s.apply(r,function(e){e.forceMinPriority(t)})}}}function i(t){return s.all(t,function(t){return Boolean(t.error)})}function o(t){t.error||t.aborted||(t.abort(),t.aborted=!0)}var s=n(9),a=n(11),u=function(){function t(t){this.strategies=t}return t.prototype.isSupported=function(){return s.any(this.strategies,a.default.method("isSupported"))},t.prototype.connect=function(t,e){return r(this.strategies,t,function(t,n){return function(r,o){return n[t].error=r,r?void(i(n)&&e(!0)):(s.apply(n,function(t){t.forceMinPriority(o.transport.priority)}),void e(null,o))}})},t}();e.__esModule=!0,e.default=u},function(t,e,n){"use strict";function r(t){return"pusherTransport"+(t?"TLS":"NonTLS")}function i(t){var e=u.default.getLocalStorage();if(e)try{var n=e[r(t)];if(n)return JSON.parse(n)}catch(e){s(t)}return null}function o(t,e,n){var i=u.default.getLocalStorage();if(i)try{i[r(t)]=h.safeJSONStringify({
timestamp:a.default.now(),transport:e,latency:n})}catch(t){}}function s(t){var e=u.default.getLocalStorage();if(e)try{delete e[r(t)]}catch(t){}}var a=n(11),u=n(2),c=n(65),h=n(9),f=function(){function t(t,e,n){this.strategy=t,this.transports=e,this.ttl=n.ttl||18e5,this.usingTLS=n.useTLS,this.timeline=n.timeline}return t.prototype.isSupported=function(){return this.strategy.isSupported()},t.prototype.connect=function(t,e){var n=this.usingTLS,r=i(n),u=[this.strategy];if(r&&r.timestamp+this.ttl>=a.default.now()){var h=this.transports[r.transport];h&&(this.timeline.info({cached:!0,transport:r.transport,latency:r.latency}),u.push(new c.default([h],{timeout:2*r.latency+1e3,failFast:!0})))}var f=a.default.now(),l=u.pop().connect(t,function r(i,c){i?(s(n),u.length>0?(f=a.default.now(),l=u.pop().connect(t,r)):e(i)):(o(n,c.transport.name,a.default.now()-f),e(null,c))});return{abort:function(){l.abort()},forceMinPriority:function(e){t=e,l&&l.forceMinPriority(e)}}},t}();e.__esModule=!0,e.default=f},function(t,e,n){"use strict";var r=n(12),i=function(){function t(t,e){var n=e.delay;this.strategy=t,this.options={delay:n}}return t.prototype.isSupported=function(){return this.strategy.isSupported()},t.prototype.connect=function(t,e){var n,i=this.strategy,o=new r.OneOffTimer(this.options.delay,function(){n=i.connect(t,e)});return{abort:function(){o.ensureAborted(),n&&n.abort()},forceMinPriority:function(e){t=e,n&&n.forceMinPriority(e)}}},t}();e.__esModule=!0,e.default=i},function(t,e){"use strict";var n=function(){function t(t,e,n){this.test=t,this.trueBranch=e,this.falseBranch=n}return t.prototype.isSupported=function(){var t=this.test()?this.trueBranch:this.falseBranch;return t.isSupported()},t.prototype.connect=function(t,e){var n=this.test()?this.trueBranch:this.falseBranch;return n.connect(t,e)},t}();e.__esModule=!0,e.default=n},function(t,e){"use strict";var n=function(){function t(t){this.strategy=t}return t.prototype.isSupported=function(){return this.strategy.isSupported()},t.prototype.connect=function(t,e){var n=this.strategy.connect(t,function(t,r){r&&n.abort(),e(t,r)});return n},t}();e.__esModule=!0,e.default=n},function(t,e,n){"use strict";var r=n(5);e.getGlobalConfig=function(){return{wsHost:r.default.host,wsPort:r.default.ws_port,wssPort:r.default.wss_port,wsPath:r.default.ws_path,httpHost:r.default.sockjs_host,httpPort:r.default.sockjs_http_port,httpsPort:r.default.sockjs_https_port,httpPath:r.default.sockjs_path,statsHost:r.default.stats_host,authEndpoint:r.default.channel_auth_endpoint,authTransport:r.default.channel_auth_transport,activity_timeout:r.default.activity_timeout,pong_timeout:r.default.pong_timeout,unavailable_timeout:r.default.unavailable_timeout}},e.getClusterConfig=function(t){return{wsHost:"ws-"+t+".pusher.com",httpHost:"sockjs-"+t+".pusher.com"}}}])});
